Objective Transfer in Single-Node Network Criticality: Optimal Constants and Exact Separation Thresholds

When a vertex is selected as the most damaging single attack target under one damage objective, how much of the optimal damage under a different objective does it retain? We study this for the three objectives commonly used in critical node detection -- pairwise connectivity (PC), size of the largest surviving component (LCC) and number of components (NC) -- for single-vertex attacks on connected graphs, with the attacked vertex counted in the damage and ties resolved optimistically. For the pair PC, LCC the loss is bounded: a PC-optimal vertex retains at least a $2-\sqrt2$ fraction of the optimal LCC damage, an LCC-optimal vertex at least 2/3 of the optimal PC damage, and both constants are best possible. Neither bound depends on the choice among tied optimal vertices or on whether the attacked vertex is counted, and both remain valid as lower bounds for attack sets of any fixed size. For the four directions involving NC no positive constant exists; explicit families have ratios decaying like 1/k, and no single attack set retains a positive fraction of all three optima uniformly. We also determine the smallest orders at which the sets of optimal vertices become disjoint: 7 for LCC/NC, 8 for PC/NC, 9 for PC/LCC and 11 for all three pairwise, with trees realising the triple separation for every n>=11; these values rest on an exhaustive enumeration of the 11,989,762 connected graphs with 3<=n<=10. Finally, the most critical vertex in a Birnbaum-type sense may depend on the failure probability: a six-vertex graph, of smallest possible order, changes leader once, at $p^*=3-\sqrt5$. Adding universal vertices lifts the budget-one examples to every fixed budget, so over all connected graphs the same constants are optimal at every fixed budget; behaviour within restricted classes such as trees is left open.

==> anc/README.md <==
# Supplementary material — "Objective Transfer in Single-Node Network Criticality"

This directory is the supplementary material of the paper. Every finite
claim in the paper can be reproduced from it. This README maps each claim
to the script that produced it, lists the generator commands, and records
the state of independent replay (updated 2026-09-21). The SHA-256 digests
of all generator streams are in `hashes.json`.

## Witness graphs (graph6)

The paper describes these graphs in words; their graph6 strings, in the
vertex order produced by `geng`, are:

| Paper | Description in the paper | graph6 |
|---|---|---|
| Thm 7 (i), n = 7 | centred double star D(2) | `F?Bco` |
| Thm 7 (ii), n = 8 | two hubs with two leaves each, joined through two further vertices | `G?AF?w` |
| Thm 7 (iii), n = 9 | centred double star D(3) | `H???FaM` |
| Thm 7 (iv), n = 12 (one of 3) | sporadic triple-separating tree | `K????B?KDOGw` |
| Thm 7 (iv), n = 14 (one of 34) | sporadic triple-separating tree | `M???????E?S?FAG{?` |
| Thm 8 | the graph R_6 (vertices v0..v5 in graph6 order) | `Exd?` |
| Table 1, LCC→PC minimum at n = 9 | unicyclic graph | `H??CFA]` |
| Section 7.1, first non-nested case | path P_5 | `DQo` |
| Section 7.1, β = 3/4 | K_{2,4} with a pendant vertex on the larger side | `F?bv_` |

All 3 witnesses at n = 12 and all 34 at n = 14 are produced by `fullcerts.py`.

## Generator commands

| Paper statement | Generator stream | Universe |
|---|---|---|
| Thm 7 (i)–(iii) | `geng -c -q 7`, `8`, `9` | 853; 11,117; 261,080 |
| Thm 7 (iv), n ≤ 10 | `geng -c -q 10` | 11,716,571 |
| Thm 7 (iv), trees | `geng -c -q 11 10:10`, `12 11:11`, `14 13:13` | 235; 551; 3159 |
| Thm 8 | all connected graphs n ≤ 5; witness `Exd?` | 29 |
| Thms 5, 6 (scans at b = 1) | `geng -c -q 5` … `9`; random sample | see below |
| Cor 23, nestedness ratio β | `geng -c -q 4` … `8`; random sample | see below |
| Lemma 28 (apex lift) | `geng -c -q 3` … `7` + explicit families | see below |

## Requirements

- Python ≥ 3.10 with `networkx`, `sympy`. The random stress script also needs `python-igraph`.
- `geng` from nauty. The certificates were produced with the MSYS2 mingw64
  build of **nauty 2.9.1-2** on Windows (the 2.9.3-1 MSYS2 package was found
  to be broken/silent — avoid it). On 2026-09-07 the streams `geng -c -q n`
  for n = 5..8 were regenerated in a clean Linux environment with the Debian
  package **nauty 2.8.8** (`nauty-geng`) and their SHA-256 digests matched
  `hashes.json` byte for byte; the canonical output order is therefore
  stable across these two versions.
- Set the environment variable `GENG` to the geng binary (e.g.
  `GENG=/usr/bin/nauty-geng` or `GENG=tools\geng.exe`). The older scripts
  also accept editing the `GENG = ...` line at the top of the file; the
  original working-repository paths that appear there are not required.

## Universe conventions

- Connected graphs by order (OEIS A001349): n = 3..10 → 2, 6, 21, 112, 853,
  11117, 261080, 11716571. Their sum, **11,989,762**, is the universe of
  the abstract ("3 ≤ n ≤ 10"). Adding the single connected graphs on 1 and 2
  vertices gives **11,989,764** ("at most 10 vertices"); both numbers are
  correct with their respective qualifiers and refer to the same scans.
- Witnesses are reported as the graph6 string emitted by `geng` (canonical
  order of the stream). The n = 5 budget witness is the path P5, whose
  `geng` string is `DQo`; an earlier labelling recorded the same graph as
  `Dh_`. They are isomorphic; the paper uses `DQo`.

## Scripts (paper claim → script → output)

| Paper claim | Script | Output / expected |
|---|---|---|
| Separation thresholds n=8 (PC–NC: 48; PC–LCC: 0), stream SHA `37010dfb…` | `critx_n8_exhaustive.py` | counts + `critx_n8_results.json` |
| n=9 PC–LCC witnesses (129), SHA `fe73f2b8…`; LCC–NC threshold n≤7; full stream hashes n=5..10 and trees n=11,12,14 | `fullcerts.py` | `hashes.json` |
| Triple separation absent for n=8,9 / n=10 (SHA `bf530d38…`) | `triple_scan.py` / `triple_scan10.py` | 0 witnesses |
| Tree censuses n=11/12/14 (3/3/34) | `verify15.py` | counts, witnesses |
| W(α) (α=3..20) and W^ev(α) (α=5..20) champion identities, exact; threshold sharpness (W(2), W^ev(4) fail) | `critx_wev_check.py` (supersedes `walpha.py`, which covers W(α) only) | identity checks, integer arithmetic |
| Second, independently written engine (union-find) for all headline counts | `engine2.py` | `engine2_results.json` (`_match_engine1: true`) |
| Four vanishing families F1–F4, exact rates, champion uniqueness | `critx_families.py` | exact `Fraction` equality with the closed forms (no tolerance) |
| Empirical τ⁺ table n=5..9 | `critx_tau_table.py` | `critx_tau_table.json` (included) |
| Regime breakpoint p\*=3−√5 and minimality n≤5 (symbolic) | `critx_exact_breakpoint.py`, `critx_r2_minimality.py` | exact polynomials, isolated roots |
| Sharp family for 2−√2 (a ∈ {8,15,30,60,120}: champion uniqueness, ratio (2a+1−B_a)/(a+1), survivor ratio) and D(k) LCC→PC ratios 2(k+3)/(3k+4), 2(k+1)/(3k) | `critx_sharp_family.py` | exact fractions: 2/3, 11/16, 19/31, 37/61, 72/121 (→ 0.5950…) |
| Budget example: n=5 witness `DQo`; min β = 3/4 over 4≤n≤7 (`F?bv_`) | `critx_budget_bounds_scan.py` (section "budget_extension"; originally `fullcerts.py`) | `critx_budget_bounds.json` |
| τ⁻ / renormalisation theorem: exhaustive n≤9, both conventions | `critx_tauminus_scan.py` | `tauminus_n5_6_7_8.json`, `tauminus_n9.json` |
| τ⁻ randomised stress n=10..60 (24,934 graphs, 0 violations) | `critx_tauminus_random.py` | console summary |
| **Proposition (the q-split at budget one):** $q_{\{PC,NC\}}(H_k,1)\le 2/k+1/(2k^2)$, $q_{\{LCC,NC\}}(H_k,1)\le (k+1)/(k^2+1)$, $q_{\{PC,LCC\}}\ge 2/3$; graphs built explicitly, every vertex deleted, both conventions, $k=2..30$ | `critx_q_split.py` | exact `Fraction` checks, `ALL CHECKS PASSED` (added 2026-09-08; the infinite-family claim rests on the analytic proof) |
| **Corollary (lower bounds at every exact budget):** exhaustive n≤8, b≤3, both conventions, two engines; random sweep n=9..30; b=2 tree data | `critx_budget_bounds_scan.py` | `critx_budget_bounds.json` (0 violations, 0 engine mismatches; results SHA-256 recorded inside the file) |
| **Remark (two separately executed fault tests):** canonical coverage >= (2/3,1,1), c_alpha=1 iff q>=alpha, H_k at b=1 requires exactly two tests for 2/3 coverage | critx_test_portfolio.py | critx_test_portfolio_results.json: all 995 connected atlas graphs n=2..7, exact b<=3 (b<n), both conventions; H_k k=2..12; independent profile engines; all tied champion choices; exact coverage DP; zero-optimum cells excluded |
| **Lemma (apex lift) and Proposition (fixed budgets over general graphs):** J = G join K_{b-1}; Top_u(J,b) = {A u {v}: v in Top_u(G,1)} (all ties, both conventions); survivor-scale tau^+-/q identical to (G,1); inclusive delta formula (delta_LCC=b-1, delta_PC=C(n+b-1,2)-C(n,2), delta_NC=0) | `critx_apex_lift.py` | `critx_apex_lift_results.json`: all connected graphs n=3..7 for b in {2,3} and n=3..6 for b=4 (2,129 graph/budget cases; streams accepted only through `critx_geng.py` verify mode); component-size tuples compared directly, then damages; families F1-F4, D(k), 2-sqrt2 family, H_k at several k for b in {2,3,4}; own union-find component routine, exact `Fraction`; positive cells, excluded zero-optimum cells and ties recorded; `ALL CHECKS PASSED` (the statements for all k and all b rest on the analytic proofs, not on this scan) |
| Stream guard self-test | `critx_geng_selftest.py` | nine cases (wrong lines with the right count, non-zero exit, unrecorded universe, missing record, corrupt or absent `hashes.json`, digest mismatch; two genuine streams); `SELFTEST PASSED` |

## Certification standards

- Universe counts validated against OEIS A001349 before any scan.
- The separation counts and tree censuses were reproduced by the
  independently written union-find implementation `engine2.py`, with
  results identical to the original implementations. Independent-engine
  checks for the budget and portfolio scans are specified in the script
  map above.
- Symbolic claims: exact rational coefficients, isolated real roots (SymPy).
- Witness sets are reported with the graph6 string of the graph and, where
  relevant, the canonical-label attack set.

## Replay status (2026-09-07)

- Regenerated in a clean environment (Linux, nauty 2.8.8, Python 3.12,
  networkx 3.x), with results identical to the certificates cited in the
  paper: all generator stream digests (`geng -c -q n`, n = 5..10; trees
  n = 11, 12, 14); `critx_n8_exhaustive.py` (0 / 48 / 48); `triple_scan.py`
  (n = 8, 9: 0 witnesses); `triple_scan10.py` (n = 10: 0 witnesses over
  11,716,571 graphs, 618 s here — runtimes are machine-specific);
  `verify15.py` (3 triple-separating trees at n = 11); `engine2.py` for the
  thresholds and triple scans up to n = 9 (n = 10 and the tree censuses:
  see the 2026-09-21 run below); `critx_budget_bounds_scan.py` in full (404 s);
  `critx_families.py`, `critx_sharp_family.py`, `critx_wev_check.py` (exact,
  all OK).
- Regenerated on 2026-09-08 in the same clean environment, in a fresh copy
  of this directory with the archived outputs removed first:
  `fullcerts.py` as a whole (all stream digests, tree witnesses n=12/14
  = 3/34, LCC–NC threshold 0/0/0/8 for n=4..7, budget witness `F?bv_` 3/4
  and `DQo`) — the regenerated `hashes.json` is field-by-field identical
  to the archived one; `critx_tauminus_scan.py 5 6 7 8` and `9` —
  regenerated `tauminus_*.json` byte-identical to the archived files;
  `critx_exact_breakpoint.py` (single root 3−√5, argmax switch) and
  `critx_r2_minimality.py` (29 graphs, no violations) — identical
  certificates; `critx_tau_table.py` — same trend table.
- `critx_tauminus_random.py`: the script seeds the Python RNG (model
  choices) but **not igraph's generator RNG**, so a replay draws a fresh
  sample instead of reproducing the archived one. The archived run
  (24,934 connected graphs, 132 non-trivially tied champion sets, 0
  violations, worst τ⁻ 0.6842 / 0.7290) is therefore an independent
  sample; the 2026-09-08 replication (python-igraph 1.0.0) drew 24,889
  graphs, 128 tied sets, 0 violations, worst τ⁻ 0.7143 / 0.7368. The
  paper reports the archived sample (Table 1). To make future sweeps
  reproducible, seed igraph as well (`ig.set_random_number_generator`)
  — not done retroactively, so that the archived numbers remain the
  archived sample.

## Portfolio checker (2026-09-08)

`critx_test_portfolio.py` was run under NetworkX 3.6.1:
995 connected atlas graphs, every exact b<=3 with b<n, both conventions, plus
H_k for k=2..12. It checked 4,516 positive cells, excluded 1,468 zero-optimum
cells, compared 50,530 tied LCC/NC champion pairs and made 13,548 independent
coverage-DP checks. Zero violations and zero profile-engine mismatches.
Counts include the family cells. The existing q-split and exact-budget
archives were not replaced; the new finite check does not prove the infinite
family or universal budget statement. Those follow analytically in the Remark.
The output file records the atlas stream hash and exact rational family values.

## Revision notes (2026-09-21)

The apex-lift section (Section 7.4 of the paper) states: with $b-1$ universal vertices the budget-one witnesses lift to every fixed exact budget over general graphs, so the transfer constants remain optimal, the NC directions vanishing and the $q$-split present at every fixed $b$ (survivor-normalised ratios exactly; inclusive ratios up to an additive offset that vanishes in the limit along the witness families); class-restricted sharpness (trees, bounded degree) and budgets proportional to $n$ stay open.

Generator guard. Every enumeration script obtains its universe through `critx_geng.py`. In the default **verify** mode a stream is accepted only if geng exits 0, the expected universe size is on record and matches, and `hashes.json` exists, parses and holds a matching digest for that stream (all n, including 3 and 4); a missing reference, an unrecorded universe or a mismatch raises before any result is produced, and an unrecorded universe is never generated. `fullcerts.py` verifies against the existing `hashes.json` by default and rewrites it only with `--write`; a freshly generated digest is not evidence of its own correctness. `engine2.py` exits non-zero when its counts differ from engine 1. `critx_geng_selftest.py` exercises the failure modes.

Digest note: the n=3 and n=4 digests in `hashes.json` (`5966...`, `d7da...`) are LF digests, consistent with the n>=5 rows; earlier CRLF-terminated captures (`0f36...`, `da28...`) are superseded. The paper refers to `hashes.json` for all stream digests. Exact arithmetic: all ratio comparisons in the scan scripts use `Fraction` (r >= 2-sqrt2 tested as (2-r)^2 <= 2); recorded JSON files keep their earlier fields and gained `*_exact` keys.

Runs on 2026-09-21 (Linux, nauty 2.8.8): tau table n=5..9; tau^- scans n=5..8 and 9; random sweep (24,907 graphs, 0 violations); budget scan n<=8, b<=3, two engines (data fields identical to the 2026-09-07 record); fullcerts n=3..10 and trees; triple_scan n=8,9; n8_exhaustive; verify15; engine2 full run including n=10 (718.9 s; counts identical to the 2026-09-07 record); apex checker; guard self-test.


==> anc/critx_apex_lift.py <==
"""CRITX: exact finite checks for the apex lift (Lemma lem:apex, Proposition prop:apex).

J = G join K_{b-1}: b-1 new universal vertices, adjacent to every vertex of G
and to each other.  At exact budget b on J (N = n-1 survivors) the lemma
claims, for every objective u with positive survivor optimum on (G,1):

    Top_u(J,b) = { A u {v} : v in Top_u(G,1) }          (all ties, both conventions)
    M'_u(J,b)  = M'_u(G,1)                                (survivor scale)
    tau'^{+-}_{u->w}(J,b) = tau'^{+-}_{u->w}(G,1)        (survivor scale, w positive too)
    q'_C(J,b)  = q'_C(G,1)                                (survivor scale, C all positive)

and, on the inclusive scale, for the lifted champions
    tau_{u->w}(J,b) = (M_w(G,1) tau_{u->w}(G,1) + delta_w) / (M_w(G,1) + delta_w),
    delta_LCC = b-1,  delta_PC = C(n+b-1,2) - C(n,2),  delta_NC = 0.

This script builds J explicitly and recomputes every deletion from scratch
with its own union-find component routine (no shared component code with
the other engines, no networkx), using exact Fractions only.  It records
positive cells, excluded zero-optimum cells and ties.

Universes: geng -c -q n for n = 3..7 with b in {2,3}, and n = 3..6 with b = 4.
Each stream is accepted only if geng exits 0, the line count equals the
expected number of connected graphs (OEIS A001349) and the SHA-256 matches the
record in hashes.json (all n, including 3 and 4); a missing record is a failure.  Families: F1-F4 (vanishing),
the 2-sqrt2 family, D(k) and the q-split family H_k at several k, b in {2,3,4}.

Usage:  python critx_apex_lift.py [--geng PATH] [--out critx_apex_lift_results.json]
Exit code 0 and the final line "ALL CHECKS PASSED" only if every identity holds.
"""
import argparse, itertools, json, os, sys
from fractions import Fraction as Fr

OBJ = ("pc", "lcc", "nc")
C2 = lambda c: c * (c - 1) // 2


# ---------- graphs as adjacency lists over 0..n-1 ----------
def g6_to_edges(line):
    data = [ord(c) - 63 for c in line.strip()]
    n = data[0]
    bits = []
    for byte in data[1:]:
        bits.extend((byte >> s) & 1 for s in range(5, -1, -1))
    edges, k = [], 0
    for j in range(1, n):
        for i in range(j):
            if bits[k]:
                edges.append((i, j))
            k += 1
    return n, edges


def components_uf(n, edges, deleted):
    """union-find over the surviving vertices; returns sorted component sizes."""
    parent = list(range(n))

    def find(x):
        while parent[x] != x:
            parent[x] = parent[parent[x]]
            x = parent[x]
        return x

    for a, b in edges:
        if a in deleted or b in deleted:
            continue
        ra, rb = find(a), find(b)
        if ra != rb:
            parent[ra] = rb
    sizes = {}
    for v in range(n):
        if v in deleted:
            continue
        r = find(v)
        sizes[r] = sizes.get(r, 0) + 1
    return sorted(sizes.values(), reverse=True)


def surv_dams(prof, N):
    return {"pc": C2(N) - sum(C2(c) for c in prof),
            "lcc": N - (prof[0] if prof else 0),
            "nc": max(len(prof) - 1, 0)}


def incl_shift(n, b):
    N = n - b
    return {"pc": C2(n) - C2(N), "lcc": b, "nc": 0}


def scan(n, edges, b):
    """all attack sets of size b -> (sorted component sizes, survivor damages)."""
    N = n - b
    out = {}
    for S in itertools.combinations(range(n), b):
        prof = tuple(components_uf(n, edges, set(S)))
        out[frozenset(S)] = (prof, surv_dams(prof, N))
    return out


def summarise(tab, shift):
    res = {}
    for scale in ("surv", "incl"):
        d = {S: {u: x[1][u] + (shift[u] if scale == "incl" else 0) for u in OBJ} for S, x in tab.items()}
        M = {u: max(x[u] for x in d.values()) for u in OBJ}
        Top = {u: frozenset(S for S, x in d.items() if x[u] == M[u]) for u in OBJ}
        tau = {}
        for u in OBJ:
            for w in OBJ:
                if u == w or M[w] <= 0:
                    continue
                vals = [Fr(d[S][w], M[w]) for S in Top[u]]
                tau[(u, w)] = (max(vals), min(vals))
        q = {}
        for fam in (("pc", "lcc"), ("pc", "nc"), ("lcc", "nc"), ("pc", "lcc", "nc")):
            if all(M[u] > 0 for u in fam):
                q[fam] = max(min(Fr(d[S][u], M[u]) for u in fam) for S in d)
        res[scale] = {"M": M, "Top": Top, "tau": tau, "q": q}
    return res


def lift(n, edges, b):
    """J = G join K_{b-1}; apex vertices are n .. n+b-2."""
    A = list(range(n, n + b - 1))
    E = list(edges)
    for a in A:
        E.extend((v, a) for v in range(n))
    E.extend(itertools.combinations(A, 2))
    return n + b - 1, E, frozenset(A)


def check_one(n, edges, b, stats):
    """verify every identity of the lemma on (G,1) vs (J,b); raises AssertionError on failure."""
    t1 = scan(n, edges, 1)
    s1 = summarise(t1, incl_shift(n, 1))
    nJ, EJ, A = lift(n, edges, b)
    tb = scan(nJ, EJ, b)
    sb = summarise(tb, incl_shift(nJ, b))
    # (i)/(ii): zero damage without all apexes; identical profile with all apexes
    for S, (prof, dm) in tb.items():
        if not A <= S:
            assert prof == (nJ - b,), ("residual graph not connected without all apexes", S, prof)
            assert all(x == 0 for x in dm.values()), ("nonzero damage without apex", S, dm)
        else:
            (v,) = tuple(S - A)
            prof1, dm1 = t1[frozenset([v])]
            assert prof == prof1, ("component-size profile mismatch", S, prof, prof1)  # sizes compared directly
            assert dm == dm1, ("damage mismatch", S, dm, dm1)
    # (iii): optima and champion sets (both conventions) for positive objectives
    pos = [u for u in OBJ if s1["surv"]["M"][u] > 0]
    stats["cells_positive"] += len(pos)
    stats["cells_zero_excluded"] += 3 - len(pos)
    for u in pos:
        assert sb["surv"]["M"][u] == s1["surv"]["M"][u], ("optimum", u)
        lifted = frozenset(frozenset(A | set(v)) for v in s1["surv"]["Top"][u])
        assert sb["surv"]["Top"][u] == lifted, ("champions surv", u)
        assert sb["incl"]["Top"][u] == lifted, ("champions incl", u)
        if len(s1["surv"]["Top"][u]) > 1:
            stats["tied_champion_sets"] += 1
    # tau identities (survivor) and delta formula (inclusive) on positive cells
    delta = {"pc": C2(n + b - 1) - C2(n), "lcc": b - 1, "nc": 0}
    for u in pos:
        for w in pos:
            if u == w:
                continue
            assert sb["surv"]["tau"][(u, w)] == s1["surv"]["tau"][(u, w)], ("tau surv", u, w)
            Mw = s1["incl"]["M"][w]
            for tb_, t1_ in zip(sb["incl"]["tau"][(u, w)], s1["incl"]["tau"][(u, w)]):
                assert tb_ == (Mw * t1_ + delta[w]) / (Mw + delta[w]), ("delta formula", u, w)
            stats["tau_cells_checked"] += 1
    # q identities (survivor) for families with all members positive
    for fam, val in s1["surv"]["q"].items():
        if all(u in pos for u in fam):
            assert sb["surv"]["q"][fam] == val, ("q surv", fam)
            stats["q_cells_checked"] += 1
    # inclusive scale: ratios never below survivor ones; vacuous survivor cells give ratio 1
    for k, (tp, tm) in sb["incl"]["tau"].items():
        if k not in sb["surv"]["tau"]:
            assert tp == 1 and tm == 1, ("vacuous cell", k)
        else:
            sp, sm = sb["surv"]["tau"][k]
            assert tp >= sp and tm >= sm, ("incl below surv", k)
    return s1, sb


# ---------- families (explicit constructions, edge lists) ----------
def fam_H(k, l):
    """two K_k cliques; l leaves on a0; bridge a1-b0 (families F1/F2)."""
    A = list(range(k)); B = list(range(k, 2 * k)); leaves = list(range(2 * k, 2 * k + l))
    E = list(itertools.combinations(A, 2)) + list(itertools.combinations(B, 2))
    E += [(A[0], t) for t in leaves] + [(A[1], B[0])]
    return 2 * k + l, E


def fam_D(k):
    """centred double star (F3 and the 2/3 family)."""
    E = [(0, 1), (0, 2)] + [(1, 3 + i) for i in range(k)] + [(2, 3 + k + i) for i in range(k)]
    return 2 * k + 3, E


def fam_hubtail(k):
    L = k * k
    E = [(i, i + 1) for i in range(L - 1)] + [(L - 1, L)] + [(L, L + 1 + i) for i in range(k)]
    return L + 1 + k, E


def fam_sharp(a):
    B = max(B for B in range(1, 2 * a + 1) if C2(B) < a * (a - 1))
    r, t = B - a, 2 * a - B
    Kr = list(range(r)); p, u = Kr[0], Kr[1]
    leaves = list(range(r, r + t))
    Ka = list(range(r + t, r + t + a)); v = Ka[0]; z = r + t + a
    E = list(itertools.combinations(Kr, 2)) + [(p, x) for x in leaves]
    E += list(itertools.combinations(Ka, 2)) + [(z, u), (z, v)]
    return 2 * a + 1, E


def fam_Hk(k):
    m = k * k
    E = [(i, i + 1) for i in range(2 * m)] + [(0, 2 * m + 1 + i) for i in range(k)]
    return 2 * m + 1 + k, E


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--geng", default=os.environ.get("GENG", "geng"))
    ap.add_argument("--out", default="critx_apex_lift_results.json")
    args = ap.parse_args()
    from critx_geng import geng_stream  # verify mode: exit code, universe size and recorded digest all required
    results = {"_doc": __doc__.strip().splitlines()[0], "geng": args.geng, "exhaustive": {}, "families": {}}
    ok = True

    plan = [(n, b) for b in (2, 3) for n in range(3, 8)] + [(n, 4) for n in range(3, 7)]
    streams = {}
    for n in sorted({n for n, _ in plan}):
        try:
            streams[n] = geng_stream(args.geng, n)
        except RuntimeError as e:
            print(f"n={n}: stream rejected ({e})"); ok = False
    for n, b in plan:
        if n not in streams:
            continue
        lines, sha = streams[n]
        stats = {"graphs": 0, "cells_positive": 0, "cells_zero_excluded": 0, "tied_champion_sets": 0,
                 "tau_cells_checked": 0, "q_cells_checked": 0}
        try:
            for line in lines:
                nn, E = g6_to_edges(line)
                assert nn == n
                check_one(n, E, b, stats)
                stats["graphs"] += 1
        except AssertionError as e:
            print(f"n={n} b={b}: FAILURE {e}"); ok = False
        results["exhaustive"][f"n{n}_b{b}"] = dict(stats, stream_sha256=sha, universe=len(lines))
        print(f"n={n} b={b}: {stats['graphs']}/{len(lines)} graphs; positive cells {stats['cells_positive']}, "
              f"zero-optimum excluded {stats['cells_zero_excluded']}, tied champion sets {stats['tied_champion_sets']}, "
              f"tau cells {stats['tau_cells_checked']}, q cells {stats['q_cells_checked']}")

    fams = []
    for k in (4, 6, 9):
        fams.append((f"F1_H({k},2)_nc->pc", fam_H(k, 2), ("nc", "pc")))
        fams.append((f"F2_H({k},{max(k//2,2)})_pc->nc", fam_H(k, max(k // 2, 2)), ("pc", "nc")))
        fams.append((f"F3_D({k})_lcc->nc", fam_D(k), ("lcc", "nc")))
        fams.append((f"F4_hubtail({k})_nc->lcc", fam_hubtail(k), ("nc", "lcc")))
        fams.append((f"D({k})_lcc->pc", fam_D(k), ("lcc", "pc")))
    for a in (8, 15):
        fams.append((f"sharp(a={a})_pc->lcc", fam_sharp(a), ("pc", "lcc")))
    for k in (3, 4):
        fams.append((f"Hk(k={k})_q", fam_Hk(k), None))
    for name, (n, E), pair in fams:
        for b in (2, 3, 4):
            stats = {"graphs": 0, "cells_positive": 0, "cells_zero_excluded": 0, "tied_champion_sets": 0,
                     "tau_cells_checked": 0, "q_cells_checked": 0}
            try:
                s1, sb = check_one(n, E, b, stats)
            except AssertionError as e:
                print(f"{name} b={b}: FAILURE {e}"); ok = False; continue
            rec = {"n": n, "b": b, "stats": stats}
            if pair:
                rec["tau_plus_surv_G1"] = str(s1["surv"]["tau"][pair][0]); rec["tau_plus_surv_Jb"] = str(sb["surv"]["tau"][pair][0])
                rec["tau_plus_incl_G1"] = str(s1["incl"]["tau"][pair][0]); rec["tau_plus_incl_Jb"] = str(sb["incl"]["tau"][pair][0])
                print(f"{name:28s} b={b}: surv {rec['tau_plus_surv_G1']} == {rec['tau_plus_surv_Jb']}; incl (G,1)={float(s1['incl']['tau'][pair][0]):.5f} (J,b)={float(sb['incl']['tau'][pair][0]):.5f}")
            else:
                fam3 = ("pc", "lcc", "nc")
                rec["q_triple_surv_G1"] = str(s1["surv"]["q"][fam3]); rec["q_triple_surv_Jb"] = str(sb["surv"]["q"][fam3])
                rec["q_triple_incl_Jb"] = str(sb["incl"]["q"][fam3])
                print(f"{name:28s} b={b}: q_triple surv {rec['q_triple_surv_G1']} == {rec['q_triple_surv_Jb']}; incl (J,b)={float(sb['incl']['q'][fam3]):.5f}")
            results["families"][f"{name}_b{b}"] = rec
    results["all_checks_passed"] = ok
    json.dump(results, open(args.out, "w"), indent=1)
    print("ALL CHECKS PASSED" if ok else "FAILURE")
    sys.exit(0 if ok else 1)


if __name__ == "__main__":
    main()


==> anc/critx_apex_lift_results.json <==
{
 "_doc": "CRITX: exact finite checks for the apex lift (Lemma lem:apex, Proposition prop:apex).",
 "geng": "/usr/bin/nauty-geng",
 "exhaustive": {
  "n3_b2": {
   "graphs": 2,
   "cells_positive": 3,
   "cells_zero_excluded": 3,
   "tied_champion_sets": 0,
   "tau_cells_checked": 6,
   "q_cells_checked": 4,
   "stream_sha256": "5966edf890849db6cb03626431916231a81a30c9db9a4781a4a8f2e5dc7e6129",
   "universe": 2
  },
  "n4_b2": {
   "graphs": 6,
   "cells_positive": 9,
   "cells_zero_excluded": 9,
   "tied_champion_sets": 3,
   "tau_cells_checked": 18,
   "q_cells_checked": 12,
   "stream_sha256": "d7da485669f2dc74b81c02f18774a07430937684896833d59f138b10debb5005",
   "universe": 6
  },
  "n5_b2": {
   "graphs": 21,
   "cells_positive": 33,
   "cells_zero_excluded": 30,
   "tied_champion_sets": 5,
   "tau_cells_checked": 66,
   "q_cells_checked": 44,
   "stream_sha256": "8169b01acd1570bf0d464cb7b4cf17ebb263035dc664de84ce41b8dd9618e301",
   "universe": 21
  },
  "n6_b2": {
   "graphs": 112,
   "cells_positive": 168,
   "cells_zero_excluded": 168,
   "tied_champion_sets": 41,
   "tau_cells_checked": 336,
   "q_cells_checked": 224,
   "stream_sha256": "9fd4d2161400fc5f302fe1adc8c2b1230c312a15b15d0e2a343a02d75dd5cbfa",
   "universe": 112
  },
  "n7_b2": {
   "graphs": 853,
   "cells_positive": 1155,
   "cells_zero_excluded": 1404,
   "tied_champion_sets": 204,
   "tau_cells_checked": 2310,
   "q_cells_checked": 1540,
   "stream_sha256": "eca7b9f61b5f54fe98f23f8b4e2baf77be08cd392911e0655fc8b7a72640fae1",
   "universe": 853
  },
  "n3_b3": {
   "graphs": 2,
   "cells_positive": 3,
   "cells_zero_excluded": 3,
   "tied_champion_sets": 0,
   "tau_cells_checked": 6,
   "q_cells_checked": 4,
   "stream_sha256": "5966edf890849db6cb03626431916231a81a30c9db9a4781a4a8f2e5dc7e6129",
   "universe": 2
  },
  "n4_b3": {
   "graphs": 6,
   "cells_positive": 9,
   "cells_zero_excluded": 9,
   "tied_champion_sets": 3,
   "tau_cells_checked": 18,
   "q_cells_checked": 12,
   "stream_sha256": "d7da485669f2dc74b81c02f18774a07430937684896833d59f138b10debb5005",
   "universe": 6
  },
  "n5_b3": {
   "graphs": 21,
   "cells_positive": 33,
   "cells_zero_excluded": 30,
   "tied_champion_sets": 5,
   "tau_cells_checked": 66,
   "q_cells_checked": 44,
   "stream_sha256": "8169b01acd1570bf0d464cb7b4cf17ebb263035dc664de84ce41b8dd9618e301",
   "universe": 21
  },
  "n6_b3": {
   "graphs": 112,
   "cells_positive": 168,
   "cells_zero_excluded": 168,
   "tied_champion_sets": 41,
   "tau_cells_checked": 336,
   "q_cells_checked": 224,
   "stream_sha256": "9fd4d2161400fc5f302fe1adc8c2b1230c312a15b15d0e2a343a02d75dd5cbfa",
   "universe": 112
  },
  "n7_b3": {
   "graphs": 853,
   "cells_positive": 1155,
   "cells_zero_excluded": 1404,
   "tied_champion_sets": 204,
   "tau_cells_checked": 2310,
   "q_cells_checked": 1540,
   "stream_sha256": "eca7b9f61b5f54fe98f23f8b4e2baf77be08cd392911e0655fc8b7a72640fae1",
   "universe": 853
  },
  "n3_b4": {
   "graphs": 2,
   "cells_positive": 3,
   "cells_zero_excluded": 3,
   "tied_champion_sets": 0,
   "tau_cells_checked": 6,
   "q_cells_checked": 4,
   "stream_sha256": "5966edf890849db6cb03626431916231a81a30c9db9a4781a4a8f2e5dc7e6129",
   "universe": 2
  },
  "n4_b4": {
   "graphs": 6,
   "cells_positive": 9,
   "cells_zero_excluded": 9,
   "tied_champion_sets": 3,
   "tau_cells_checked": 18,
   "q_cells_checked": 12,
   "stream_sha256": "d7da485669f2dc74b81c02f18774a07430937684896833d59f138b10debb5005",
   "universe": 6
  },
  "n5_b4": {
   "graphs": 21,
   "cells_positive": 33,
   "cells_zero_excluded": 30,
   "tied_champion_sets": 5,
   "tau_cells_checked": 66,
   "q_cells_checked": 44,
   "stream_sha256": "8169b01acd1570bf0d464cb7b4cf17ebb263035dc664de84ce41b8dd9618e301",
   "universe": 21
  },
  "n6_b4": {
   "graphs": 112,
   "cells_positive": 168,
   "cells_zero_excluded": 168,
   "tied_champion_sets": 41,
   "tau_cells_checked": 336,
   "q_cells_checked": 224,
   "stream_sha256": "9fd4d2161400fc5f302fe1adc8c2b1230c312a15b15d0e2a343a02d75dd5cbfa",
   "universe": 112
  }
 },
 "families": {
  "F1_H(4,2)_nc->pc_b2": {
   "n": 10,
   "b": 2,
   "stats": {
    "graphs": 0,
    "cells_positive": 3,
    "cells_zero_excluded": 0,
    "tied_champion_sets": 0,
    "tau_cells_checked": 6,
    "q_cells_checked": 4
   },
   "tau_plus_surv_G1": "3/4",
   "tau_plus_surv_Jb": "3/4",
   "tau_plus_incl_G1": "24/29",
   "tau_plus_incl_Jb": "34/39"
  },
  "F1_H(4,2)_nc->pc_b3": {
   "n": 10,
   "b": 3,
   "stats": {
    "graphs": 0,
    "cells_positive": 3,
    "cells_zero_excluded": 0,
    "tied_champion_sets": 0,
    "tau_cells_checked": 6,
    "q_cells_checked": 4
   },
   "tau_plus_surv_G1": "3/4",
   "tau_plus_surv_Jb": "3/4",
   "tau_plus_incl_G1": "24/29",
   "tau_plus_incl_Jb": "9/10"
  },
  "F1_H(4,2)_nc->pc_b4": {
   "n": 10,
   "b": 4,
   "stats": {
    "graphs": 0,
    "cells_positive": 3,
    "cells_zero_excluded": 0,
    "tied_champion_sets": 0,
    "tau_cells_checked": 6,
    "q_cells_checked": 4
   },
   "tau_plus_surv_G1": "3/4",
   "tau_plus_surv_Jb": "3/4",
   "tau_plus_incl_G1": "24/29",
   "tau_plus_incl_Jb": "57/62"
  },
  "F2_H(4,2)_pc->nc_b2": {
   "n": 10,
   "b": 2,
   "stats": {
    "graphs": 0,
    "cells_positive": 3,
    "cells_zero_excluded": 0,
    "tied_champion_sets": 0,
    "tau_cells_checked": 6,
    "q_cells_checked": 4
   },
   "tau_plus_surv_G1": "1/2",
   "tau_plus_surv_Jb": "1/2",
   "tau_plus_incl_G1": "1/2",
   "tau_plus_incl_Jb": "1/2"
  },
  "F2_H(4,2)_pc->nc_b3": {
   "n": 10,
   "b": 3,
   "stats": {
    "graphs": 0,
    "cells_positive": 3,
    "cells_zero_excluded": 0,
    "tied_champion_sets": 0,
    "tau_cells_checked": 6,
    "q_cells_checked": 4
   },
   "tau_plus_surv_G1": "1/2",
   "tau_plus_surv_Jb": "1/2",
   "tau_plus_incl_G1": "1/2",
   "tau_plus_incl_Jb": "1/2"
  },
  "F2_H(4,2)_pc->nc_b4": {
   "n": 10,
   "b": 4,
   "stats": {
    "graphs": 0,
    "cells_positive": 3,
    "cells_zero_excluded": 0,
    "tied_champion_sets": 0,
    "tau_cells_checked": 6,
    "q_cells_checked": 4
   },
   "tau_plus_surv_G1": "1/2",
   "tau_plus_surv_Jb": "1/2",
   "tau_plus_incl_G1": "1/2",
   "tau_plus_incl_Jb": "1/2"
  },
  "F3_D(4)_lcc->nc_b2": {
   "n": 11,
   "b": 2,
   "stats": {
    "graphs": 0,
    "cells_positive": 3,
    "cells_zero_excluded": 0,
    "tied_champion_sets": 2,
    "tau_cells_checked": 6,
    "q_cells_checked": 4
   },
   "tau_plus_surv_G1": "1/4",
   "tau_plus_surv_Jb": "1/4",
   "tau_plus_incl_G1": "1/4",
   "tau_plus_incl_Jb": "1/4"
  },
  "F3_D(4)_lcc->nc_b3": {
   "n": 11,
   "b": 3,
   "stats": {
    "graphs": 0,
    "cells_positive": 3,
    "cells_zero_excluded": 0,
    "tied_champion_sets": 2,
    "tau_cells_checked": 6,
    "q_cells_checked": 4
   },
   "tau_plus_surv_G1": "1/4",
   "tau_plus_surv_Jb": "1/4",
   "tau_plus_incl_G1": "1/4",
   "tau_plus_incl_Jb": "1/4"
  },
  "F3_D(4)_lcc->nc_b4": {
   "n": 11,
   "b": 4,
   "stats": {
    "graphs": 0,
    "cells_positive": 3,
    "cells_zero_excluded": 0,
    "tied_champion_sets": 2,
    "tau_cells_checked": 6,
    "q_cells_checked": 4
   },
   "tau_plus_surv_G1": "1/4",
   "tau_plus_surv_Jb": "1/4",
   "tau_plus_incl_G1": "1/4",
   "tau_plus_incl_Jb": "1/4"
  },
  "F4_hubtail(4)_nc->lcc_b2": {
   "n": 21,
   "b": 2,
   "stats": {
    "graphs": 0,
    "cells_positive": 3,
    "cells_zero_excluded": 0,
    "tied_champion_sets": 0,
    "tau_cells_checked": 6,
    "q_cells_checked": 4
   },
   "tau_plus_surv_G1": "2/5",
   "tau_plus_surv_Jb": "2/5",
   "tau_plus_incl_G1": "5/11",
   "tau_plus_incl_Jb": "1/2"
  },
  "F4_hubtail(4)_nc->lcc_b3": {
   "n": 21,
   "b": 3,
   "stats": {
    "graphs": 0,
    "cells_positive": 3,
    "cells_zero_excluded": 0,
    "tied_champion_sets": 0,
    "tau_cells_checked": 6,
    "q_cells_checked": 4
   },
   "tau_plus_surv_G1": "2/5",
   "tau_plus_surv_Jb": "2/5",
   "tau_plus_incl_G1": "5/11",
   "tau_plus_incl_Jb": "7/13"
  },
  "F4_hubtail(4)_nc->lcc_b4": {
   "n": 21,
   "b": 4,
   "stats": {
    "graphs": 0,
    "cells_positive": 3,
    "cells_zero_excluded": 0,
    "tied_champion_sets": 0,
    "tau_cells_checked": 6,
    "q_cells_checked": 4
   },
   "tau_plus_surv_G1": "2/5",
   "tau_plus_surv_Jb": "2/5",
   "tau_plus_incl_G1": "5/11",
   "tau_plus_incl_Jb": "4/7"
  },
  "D(4)_lcc->pc_b2": {
   "n": 11,
   "b": 2,
   "stats": {
    "graphs": 0,
    "cells_positive": 3,
    "cells_zero_excluded": 0,
    "tied_champion_sets": 2,
    "tau_cells_checked": 6,
    "q_cells_checked": 4
   },
   "tau_plus_surv_G1": "5/6",
   "tau_plus_surv_Jb": "5/6",
   "tau_plus_incl_G1": "7/8",
   "tau_plus_incl_Jb": "46/51"
  },
  "D(4)_lcc->pc_b3": {
   "n": 11,
   "b": 3,
   "stats": {
    "graphs": 0,
    "cells_positive": 3,
    "cells_zero_excluded": 0,
    "tied_champion_sets": 2,
    "tau_cells_checked": 6,
    "q_cells_checked": 4
   },
   "tau_plus_surv_G1": "5/6",
   "tau_plus_surv_Jb": "5/6",
   "tau_plus_incl_G1": "7/8",
   "tau_plus_incl_Jb": "58/63"
  },
  "D(4)_lcc->pc_b4": {
   "n": 11,
   "b": 4,
   "stats": {
    "graphs": 0,
    "cells_positive": 3,
    "cells_zero_excluded": 0,
    "tied_champion_sets": 2,
    "tau_cells_checked": 6,
    "q_cells_checked": 4
   },
   "tau_plus_surv_G1": "5/6",
   "tau_plus_surv_Jb": "5/6",
   "tau_plus_incl_G1": "7/8",
   "tau_plus_incl_Jb": "71/76"
  },
  "F1_H(6,2)_nc->pc_b2": {
   "n": 14,
   "b": 2,
   "stats": {
    "graphs": 0,
    "cells_positive": 3,
    "cells_zero_excluded": 0,
    "tied_champion_sets": 0,
    "tau_cells_checked": 6,
    "q_cells_checked": 4
   },
   "tau_plus_surv_G1": "23/42",
   "tau_plus_surv_Jb": "23/42",
   "tau_plus_incl_G1": "36/55",
   "tau_plus_incl_Jb": "50/69"
  },
  "F1_H(6,2)_nc->pc_b3": {
   "n": 14,
   "b": 3,
   "stats": {
    "graphs": 0,
    "cells_positive": 3,
    "cells_zero_excluded": 0,
    "tied_champion_sets": 0,
    "tau_cells_checked": 6,
    "q_cells_checked": 4
   },
   "tau_plus_surv_G1": "23/42",
   "tau_plus_surv_Jb": "23/42",
   "tau_plus_incl_G1": "36/55",
   "tau_plus_incl_Jb": "65/84"
  },
  "F1_H(6,2)_nc->pc_b4": {
   "n": 14,
   "b": 4,
   "stats": {
    "graphs": 0,
    "cells_positive": 3,
    "cells_zero_excluded": 0,
    "tied_champion_sets": 0,
    "tau_cells_checked": 6,
    "q_cells_checked": 4
   },
   "tau_plus_surv_G1": "23/42",
   "tau_plus_surv_Jb": "23/42",
   "tau_plus_incl_G1": "36/55",
   "tau_plus_incl_Jb": "81/100"
  },
  "F2_H(6,3)_pc->nc_b2": {
   "n": 15,
   "b": 2,
   "stats": {
    "graphs": 0,
    "cells_positive": 3,
    "cells_zero_excluded": 0,
    "tied_champion_sets": 0,
    "tau_cells_checked": 6,
    "q_cells_checked": 4
   },
   "tau_plus_surv_G1": "1/3",
   "tau_plus_surv_Jb": "1/3",
   "tau_plus_incl_G1": "1/3",
   "tau_plus_incl_Jb": "1/3"
  },
  "F2_H(6,3)_pc->nc_b3": {
   "n": 15,
   "b": 3,
   "stats": {
    "graphs": 0,
    "cells_positive": 3,
    "cells_zero_excluded": 0,
    "tied_champion_sets": 0,
    "tau_cells_checked": 6,
    "q_cells_checked": 4
   },
   "tau_plus_surv_G1": "1/3",
   "tau_plus_surv_Jb": "1/3",
   "tau_plus_incl_G1": "1/3",
   "tau_plus_incl_Jb": "1/3"
  },
  "F2_H(6,3)_pc->nc_b4": {
   "n": 15,
   "b": 4,
   "stats": {
    "graphs": 0,
    "cells_positive": 3,
    "cells_zero_excluded": 0,
    "tied_champion_sets": 0,
    "tau_cells_checked": 6,
    "q_cells_checked": 4
   },
   "tau_plus_surv_G1": "1/3",
   "tau_plus_surv_Jb": "1/3",
   "tau_plus_incl_G1": "1/3",
   "tau_plus_incl_Jb": "1/3"
  },
  "F3_D(6)_lcc->nc_b2": {
   "n": 15,
   "b": 2,
   "stats": {
    "graphs": 0,
    "cells_positive": 3,
    "cells_zero_excluded": 0,
    "tied_champion_sets": 2,
    "tau_cells_checked": 6,
    "q_cells_checked": 4
   },
   "tau_plus_surv_G1": "1/6",
   "tau_plus_surv_Jb": "1/6",
   "tau_plus_incl_G1": "1/6",
   "tau_plus_incl_Jb": "1/6"
  },
  "F3_D(6)_lcc->nc_b3": {
   "n": 15,
   "b": 3,
   "stats": {
    "graphs": 0,
    "cells_positive": 3,
    "cells_zero_excluded": 0,
    "tied_champion_sets": 2,
    "tau_cells_checked": 6,
    "q_cells_checked": 4
   },
   "tau_plus_surv_G1": "1/6",
   "tau_plus_surv_Jb": "1/6",
   "tau_plus_incl_G1": "1/6",
   "tau_plus_incl_Jb": "1/6"
  },
  "F3_D(6)_lcc->nc_b4": {
   "n": 15,
   "b": 4,
   "stats": {
    "graphs": 0,
    "cells_positive": 3,
    "cells_zero_excluded": 0,
    "tied_champion_sets": 2,
    "tau_cells_checked": 6,
    "q_cells_checked": 4
   },
   "tau_plus_surv_G1": "1/6",
   "tau_plus_surv_Jb": "1/6",
   "tau_plus_incl_G1": "1/6",
   "tau_plus_incl_Jb": "1/6"
  },
  "F4_hubtail(6)_nc->lcc_b2": {
   "n": 43,
   "b": 2,
   "stats": {
    "graphs": 0,
    "cells_positive": 3,
    "cells_zero_excluded": 0,
    "tied_champion_sets": 0,
    "tau_cells_checked": 6,
    "q_cells_checked": 4
   },
   "tau_plus_surv_G1": "2/7",
   "tau_plus_surv_Jb": "2/7",
   "tau_plus_incl_G1": "7/22",
   "tau_plus_incl_Jb": "8/23"
  },
  "F4_hubtail(6)_nc->lcc_b3": {
   "n": 43,
   "b": 3,
   "stats": {
    "graphs": 0,
    "cells_positive": 3,
    "cells_zero_excluded": 0,
    "tied_champion_sets": 0,
    "tau_cells_checked": 6,
    "q_cells_checked": 4
   },
   "tau_plus_surv_G1": "2/7",
   "tau_plus_surv_Jb": "2/7",
   "tau_plus_incl_G1": "7/22",
   "tau_plus_incl_Jb": "3/8"
  },
  "F4_hubtail(6)_nc->lcc_b4": {
   "n": 43,
   "b": 4,
   "stats": {
    "graphs": 0,
    "cells_positive": 3,
    "cells_zero_excluded": 0,
    "tied_champion_sets": 0,
    "tau_cells_checked": 6,
    "q_cells_checked": 4
   },
   "tau_plus_surv_G1": "2/7",
   "tau_plus_surv_Jb": "2/7",
   "tau_plus_incl_G1": "7/22",
   "tau_plus_incl_Jb": "2/5"
  },
  "D(6)_lcc->pc_b2": {
   "n": 15,
   "b": 2,
   "stats": {
    "graphs": 0,
    "cells_positive": 3,
    "cells_zero_excluded": 0,
    "tied_champion_sets": 2,
    "tau_cells_checked": 6,
    "q_cells_checked": 4
   },
   "tau_plus_surv_G1": "7/9",
   "tau_plus_surv_Jb": "7/9",
   "tau_plus_incl_G1": "9/11",
   "tau_plus_incl_Jb": "39/46"
  },
  "D(6)_lcc->pc_b3": {
   "n": 15,
   "b": 3,
   "stats": {
    "graphs": 0,
    "cells_positive": 3,
    "cells_zero_excluded": 0,
    "tied_champion_sets": 2,
    "tau_cells_checked": 6,
    "q_cells_checked": 4
   },
   "tau_plus_surv_G1": "7/9",
   "tau_plus_surv_Jb": "7/9",
   "tau_plus_incl_G1": "9/11",
   "tau_plus_incl_Jb": "47/54"
  },
  "D(6)_lcc->pc_b4": {
   "n": 15,
   "b": 4,
   "stats": {
    "graphs": 0,
    "cells_positive": 3,
    "cells_zero_excluded": 0,
    "tied_champion_sets": 2,
    "tau_cells_checked": 6,
    "q_cells_checked": 4
   },
   "tau_plus_surv_G1": "7/9",
   "tau_plus_surv_Jb": "7/9",
   "tau_plus_incl_G1": "9/11",
   "tau_plus_incl_Jb": "111/125"
  },
  "F1_H(9,2)_nc->pc_b2": {
   "n": 20,
   "b": 2,
   "stats": {
    "graphs": 0,
    "cells_positive": 3,
    "cells_zero_excluded": 0,
    "tied_champion_sets": 0,
    "tau_cells_checked": 6,
    "q_cells_checked": 4
   },
   "tau_plus_surv_G1": "7/18",
   "tau_plus_surv_Jb": "7/18",
   "tau_plus_incl_G1": "54/109",
   "tau_plus_incl_Jb": "74/129"
  },
  "F1_H(9,2)_nc->pc_b3": {
   "n": 20,
   "b": 3,
   "stats": {
    "graphs": 0,
    "cells_positive": 3,
    "cells_zero_excluded": 0,
    "tied_champion_sets": 0,
    "tau_cells_checked": 6,
    "q_cells_checked": 4
   },
   "tau_plus_surv_G1": "7/18",
   "tau_plus_surv_Jb": "7/18",
   "tau_plus_incl_G1": "54/109",
   "tau_plus_incl_Jb": "19/30"
  },
  "F1_H(9,2)_nc->pc_b4": {
   "n": 20,
   "b": 4,
   "stats": {
    "graphs": 0,
    "cells_positive": 3,
    "cells_zero_excluded": 0,
    "tied_champion_sets": 0,
    "tau_cells_checked": 6,
    "q_cells_checked": 4
   },
   "tau_plus_surv_G1": "7/18",
   "tau_plus_surv_Jb": "7/18",
   "tau_plus_incl_G1": "54/109",
   "tau_plus_incl_Jb": "117/172"
  },
  "F2_H(9,4)_pc->nc_b2": {
   "n": 22,
   "b": 2,
   "stats": {
    "graphs": 0,
    "cells_positive": 3,
    "cells_zero_excluded": 0,
    "tied_champion_sets": 0,
    "tau_cells_checked": 6,
    "q_cells_checked": 4
   },
   "tau_plus_surv_G1": "1/4",
   "tau_plus_surv_Jb": "1/4",
   "tau_plus_incl_G1": "1/4",
   "tau_plus_incl_Jb": "1/4"
  },
  "F2_H(9,4)_pc->nc_b3": {
   "n": 22,
   "b": 3,
   "stats": {
    "graphs": 0,
    "cells_positive": 3,
    "cells_zero_excluded": 0,
    "tied_champion_sets": 0,
    "tau_cells_checked": 6,
    "q_cells_checked": 4
   },
   "tau_plus_surv_G1": "1/4",
   "tau_plus_surv_Jb": "1/4",
   "tau_plus_incl_G1": "1/4",
   "tau_plus_incl_Jb": "1/4"
  },
  "F2_H(9,4)_pc->nc_b4": {
   "n": 22,
   "b": 4,
   "stats": {
    "graphs": 0,
    "cells_positive": 3,
    "cells_zero_excluded": 0,
    "tied_champion_sets": 0,
    "tau_cells_checked": 6,
    "q_cells_checked": 4
   },
   "tau_plus_surv_G1": "1/4",
   "tau_plus_surv_Jb": "1/4",
   "tau_plus_incl_G1": "1/4",
   "tau_plus_incl_Jb": "1/4"
  },
  "F3_D(9)_lcc->nc_b2": {
   "n": 21,
   "b": 2,
   "stats": {
    "graphs": 0,
    "cells_positive": 3,
    "cells_zero_excluded": 0,
    "tied_champion_sets": 2,
    "tau_cells_checked": 6,
    "q_cells_checked": 4
   },
   "tau_plus_surv_G1": "1/9",
   "tau_plus_surv_Jb": "1/9",
   "tau_plus_incl_G1": "1/9",
   "tau_plus_incl_Jb": "1/9"
  },
  "F3_D(9)_lcc->nc_b3": {
   "n": 21,
   "b": 3,
   "stats": {
    "graphs": 0,
    "cells_positive": 3,
    "cells_zero_excluded": 0,
    "tied_champion_sets": 2,
    "tau_cells_checked": 6,
    "q_cells_checked": 4
   },
   "tau_plus_surv_G1": "1/9",
   "tau_plus_surv_Jb": "1/9",
   "tau_plus_incl_G1": "1/9",
   "tau_plus_incl_Jb": "1/9"
  },
  "F3_D(9)_lcc->nc_b4": {
   "n": 21,
   "b": 4,
   "stats": {
    "graphs": 0,
    "cells_positive": 3,
    "cells_zero_excluded": 0,
    "tied_champion_sets": 2,
    "tau_cells_checked": 6,
    "q_cells_checked": 4
   },
   "tau_plus_surv_G1": "1/9",
   "tau_plus_surv_Jb": "1/9",
   "tau_plus_incl_G1": "1/9",
   "tau_plus_incl_Jb": "1/9"
  },
  "F4_hubtail(9)_nc->lcc_b2": {
   "n": 91,
   "b": 2,
   "stats": {
    "graphs": 0,
    "cells_positive": 3,
    "cells_zero_excluded": 0,
    "tied_champion_sets": 0,
    "tau_cells_checked": 6,
    "q_cells_checked": 4
   },
   "tau_plus_surv_G1": "1/5",
   "tau_plus_surv_Jb": "1/5",
   "tau_plus_incl_G1": "5/23",
   "tau_plus_incl_Jb": "11/47"
  },
  "F4_hubtail(9)_nc->lcc_b3": {
   "n": 91,
   "b": 3,
   "stats": {
    "graphs": 0,
    "cells_positive": 3,
    "cells_zero_excluded": 0,
    "tied_champion_sets": 0,
    "tau_cells_checked": 6,
    "q_cells_checked": 4
   },
   "tau_plus_surv_G1": "1/5",
   "tau_plus_surv_Jb": "1/5",
   "tau_plus_incl_G1": "5/23",
   "tau_plus_incl_Jb": "1/4"
  },
  "F4_hubtail(9)_nc->lcc_b4": {
   "n": 91,
   "b": 4,
   "stats": {
    "graphs": 0,
    "cells_positive": 3,
    "cells_zero_excluded": 0,
    "tied_champion_sets": 0,
    "tau_cells_checked": 6,
    "q_cells_checked": 4
   },
   "tau_plus_surv_G1": "1/5",
   "tau_plus_surv_Jb": "1/5",
   "tau_plus_incl_G1": "5/23",
   "tau_plus_incl_Jb": "13/49"
  },
  "D(9)_lcc->pc_b2": {
   "n": 21,
   "b": 2,
   "stats": {
    "graphs": 0,
    "cells_positive": 3,
    "cells_zero_excluded": 0,
    "tied_champion_sets": 2,
    "tau_cells_checked": 6,
    "q_cells_checked": 4
   },
   "tau_plus_surv_G1": "20/27",
   "tau_plus_surv_Jb": "20/27",
   "tau_plus_incl_G1": "24/31",
   "tau_plus_incl_Jb": "141/176"
  },
  "D(9)_lcc->pc_b3": {
   "n": 21,
   "b": 3,
   "stats": {
    "graphs": 0,
    "cells_positive": 3,
    "cells_zero_excluded": 0,
    "tied_champion_sets": 2,
    "tau_cells_checked": 6,
    "q_cells_checked": 4
   },
   "tau_plus_surv_G1": "20/27",
   "tau_plus_surv_Jb": "20/27",
   "tau_plus_incl_G1": "24/31",
   "tau_plus_incl_Jb": "163/198"
  },
  "D(9)_lcc->pc_b4": {
   "n": 21,
   "b": 4,
   "stats": {
    "graphs": 0,
    "cells_positive": 3,
    "cells_zero_excluded": 0,
    "tied_champion_sets": 2,
    "tau_cells_checked": 6,
    "q_cells_checked": 4
   },
   "tau_plus_surv_G1": "20/27",
   "tau_plus_surv_Jb": "20/27",
   "tau_plus_incl_G1": "24/31",
   "tau_plus_incl_Jb": "186/221"
  },
  "sharp(a=8)_pc->lcc_b2": {
   "n": 17,
   "b": 2,
   "stats": {
    "graphs": 0,
    "cells_positive": 3,
    "cells_zero_excluded": 0,
    "tied_champion_sets": 0,
    "tau_cells_checked": 6,
    "q_cells_checked": 4
   },
   "tau_plus_surv_G1": "5/8",
   "tau_plus_surv_Jb": "5/8",
   "tau_plus_incl_G1": "2/3",
   "tau_plus_incl_Jb": "7/10"
  },
  "sharp(a=8)_pc->lcc_b3": {
   "n": 17,
   "b": 3,
   "stats": {
    "graphs": 0,
    "cells_positive": 3,
    "cells_zero_excluded": 0,
    "tied_champion_sets": 0,
    "tau_cells_checked": 6,
    "q_cells_checked": 4
   },
   "tau_plus_surv_G1": "5/8",
   "tau_plus_surv_Jb": "5/8",
   "tau_plus_incl_G1": "2/3",
   "tau_plus_incl_Jb": "8/11"
  },
  "sharp(a=8)_pc->lcc_b4": {
   "n": 17,
   "b": 4,
   "stats": {
    "graphs": 0,
    "cells_positive": 3,
    "cells_zero_excluded": 0,
    "tied_champion_sets": 0,
    "tau_cells_checked": 6,
    "q_cells_checked": 4
   },
   "tau_plus_surv_G1": "5/8",
   "tau_plus_surv_Jb": "5/8",
   "tau_plus_incl_G1": "2/3",
   "tau_plus_incl_Jb": "3/4"
  },
  "sharp(a=15)_pc->lcc_b2": {
   "n": 31,
   "b": 2,
   "stats": {
    "graphs": 0,
    "cells_positive": 3,
    "cells_zero_excluded": 0,
    "tied_champion_sets": 0,
    "tau_cells_checked": 6,
    "q_cells_checked": 4
   },
   "tau_plus_surv_G1": "2/3",
   "tau_plus_surv_Jb": "2/3",
   "tau_plus_incl_G1": "11/16",
   "tau_plus_incl_Jb": "12/17"
  },
  "sharp(a=15)_pc->lcc_b3": {
   "n": 31,
   "b": 3,
   "stats": {
    "graphs": 0,
    "cells_positive": 3,
    "cells_zero_excluded": 0,
    "tied_champion_sets": 0,
    "tau_cells_checked": 6,
    "q_cells_checked": 4
   },
   "tau_plus_surv_G1": "2/3",
   "tau_plus_surv_Jb": "2/3",
   "tau_plus_incl_G1": "11/16",
   "tau_plus_incl_Jb": "13/18"
  },
  "sharp(a=15)_pc->lcc_b4": {
   "n": 31,
   "b": 4,
   "stats": {
    "graphs": 0,
    "cells_positive": 3,
    "cells_zero_excluded": 0,
    "tied_champion_sets": 0,
    "tau_cells_checked": 6,
    "q_cells_checked": 4
   },
   "tau_plus_surv_G1": "2/3",
   "tau_plus_surv_Jb": "2/3",
   "tau_plus_incl_G1": "11/16",
   "tau_plus_incl_Jb": "14/19"
  },
  "Hk(k=3)_q_b2": {
   "n": 22,
   "b": 2,
   "stats": {
    "graphs": 0,
    "cells_positive": 3,
    "cells_zero_excluded": 0,
    "tied_champion_sets": 2,
    "tau_cells_checked": 6,
    "q_cells_checked": 4
   },
   "q_triple_surv_G1": "1/3",
   "q_triple_surv_Jb": "1/3",
   "q_triple_incl_Jb": "5/12"
  },
  "Hk(k=3)_q_b3": {
   "n": 22,
   "b": 3,
   "stats": {
    "graphs": 0,
    "cells_positive": 3,
    "cells_zero_excluded": 0,
    "tied_champion_sets": 2,
    "tau_cells_checked": 6,
    "q_cells_checked": 4
   },
   "q_triple_surv_G1": "1/3",
   "q_triple_surv_Jb": "1/3",
   "q_triple_incl_Jb": "6/13"
  },
  "Hk(k=3)_q_b4": {
   "n": 22,
   "b": 4,
   "stats": {
    "graphs": 0,
    "cells_positive": 3,
    "cells_zero_excluded": 0,
    "tied_champion_sets": 2,
    "tau_cells_checked": 6,
    "q_cells_checked": 4
   },
   "q_triple_surv_G1": "1/3",
   "q_triple_surv_Jb": "1/3",
   "q_triple_incl_Jb": "1/2"
  },
  "Hk(k=4)_q_b2": {
   "n": 37,
   "b": 2,
   "stats": {
    "graphs": 0,
    "cells_positive": 3,
    "cells_zero_excluded": 0,
    "tied_champion_sets": 0,
    "tau_cells_checked": 6,
    "q_cells_checked": 4
   },
   "q_triple_surv_G1": "1/4",
   "q_triple_surv_Jb": "1/4",
   "q_triple_incl_Jb": "3/10"
  },
  "Hk(k=4)_q_b3": {
   "n": 37,
   "b": 3,
   "stats": {
    "graphs": 0,
    "cells_positive": 3,
    "cells_zero_excluded": 0,
    "tied_champion_sets": 0,
    "tau_cells_checked": 6,
    "q_cells_checked": 4
   },
   "q_triple_surv_G1": "1/4",
   "q_triple_surv_Jb": "1/4",
   "q_triple_incl_Jb": "1/3"
  },
  "Hk(k=4)_q_b4": {
   "n": 37,
   "b": 4,
   "stats": {
    "graphs": 0,
    "cells_positive": 3,
    "cells_zero_excluded": 0,
    "tied_champion_sets": 0,
    "tau_cells_checked": 6,
    "q_cells_checked": 4
   },
   "q_triple_surv_G1": "1/4",
   "q_triple_surv_Jb": "1/4",
   "q_triple_incl_Jb": "4/11"
  }
 },
 "all_checks_passed": true
}

==> anc/critx_budget_bounds.json <==
{
 "_doc": "Transfer lower bounds at exact budgets b>=2 (Corollary cor:budget in the paper).",
 "_runtime_s": 217.9,
 "_sha256_of_results_without_this_field": "b6e4eff889afd7cb8c6dd6342dc0089ba4ec72fbaaa3b5e22b4fd5d4df51ce16",
 "b2_antichain": {
  "P8_witness": {
   "comparable": false,
   "delete_v2_v7_(0-indexed 1,6)": [
    4,
    1,
    1
   ],
   "delete_v4_v5_(0-indexed 3,4)": [
    3,
    3
   ]
  },
  "dominance_chain_by_N": {
   "2": true,
   "3": true,
   "4": true,
   "5": true,
   "6": false,
   "7": false
  },
  "tree_census_b2": {
   "7": {
    "chain": 11,
    "non_chain": 0,
    "non_chain_g6_nx_labelling": [],
    "trees": 11
   },
   "8": {
    "chain": 12,
    "non_chain": 11,
    "non_chain_g6_nx_labelling": [
     "GpD?GC",
     "GpH?GC",
     "GpH?GG",
     "Gp`?GC",
     "Gp`?GG",
     "GpOGI?",
     "GpOGOO",
     "GpOGQ?",
     "Gs`?GG",
     "GsOGQ?",
     "GsOI?C"
    ],
    "trees": 23
   }
  }
 },
 "budget_extension": {
  "first_n5_witness_g6": "DQo",
  "its_beta": "9/10",
  "min_beta_4_to_7": "3/4",
  "min_beta_n": 7,
  "min_beta_witness_g6": "F?bv_"
 },
 "exhaustive": {
  "4": {
   "budgets": {
    "1": {
     "cells": {
      "incl:LCC->PC": {
       "constant": 0.6666666666666666,
       "min_tau_minus": "1",
       "min_tau_minus_float": 1.0,
       "tau_plus_at_witness": "1",
       "violation": false,
       "witness_g6": "CF"
      },
      "incl:PC->LCC": {
       "constant": 0.5857864376269049,
       "min_tau_minus": "1",
       "min_tau_minus_float": 1.0,
       "tau_plus_at_witness": "1",
       "violation": false,
       "witness_g6": "CF"
      },
      "surv:LCC->PC": {
       "constant": 0.6666666666666666,
       "min_tau_minus": "1",
       "min_tau_minus_float": 1.0,
       "tau_plus_at_witness": "1",
       "violation": false,
       "witness_g6": "CF"
      },
      "surv:PC->LCC": {
       "constant": 0.5857864376269049,
       "min_tau_minus": "1",
       "min_tau_minus_float": 1.0,
       "tau_plus_at_witness": "1",
       "violation": false,
       "witness_g6": "CF"
      }
     },
     "engine_mismatches": 0
    },
    "2": {
     "cells": {
      "incl:LCC->PC": {
       "constant": 0.6666666666666666,
       "min_tau_minus": "1",
       "min_tau_minus_float": 1.0,
       "tau_plus_at_witness": "1",
       "violation": false,
       "witness_g6": "CF"
      },
      "incl:PC->LCC": {
       "constant": 0.5857864376269049,
       "min_tau_minus": "1",
       "min_tau_minus_float": 1.0,
       "tau_plus_at_witness": "1",
       "violation": false,
       "witness_g6": "CF"
      },
      "surv:LCC->PC": {
       "constant": 0.6666666666666666,
       "min_tau_minus": "1",
       "min_tau_minus_float": 1.0,
       "tau_plus_at_witness": "1",
       "violation": false,
       "witness_g6": "CF"
      },
      "surv:PC->LCC": {
       "constant": 0.5857864376269049,
       "min_tau_minus": "1",
       "min_tau_minus_float": 1.0,
       "tau_plus_at_witness": "1",
       "violation": false,
       "witness_g6": "CF"
      }
     },
     "engine_mismatches": 0
    }
   },
   "count": 6,
   "stream_sha256": "d7da485669f2dc74b81c02f18774a07430937684896833d59f138b10debb5005"
  },
  "5": {
   "budgets": {
    "1": {
     "cells": {
      "incl:LCC->PC": {
       "constant": 0.6666666666666666,
       "min_tau_minus": "1",
       "min_tau_minus_float": 1.0,
       "tau_plus_at_witness": "1",
       "violation": false,
       "witness_g6": "D?{"
      },
      "incl:PC->LCC": {
       "constant": 0.5857864376269049,
       "min_tau_minus": "1",
       "min_tau_minus_float": 1.0,
       "tau_plus_at_witness": "1",
       "violation": false,
       "witness_g6": "D?{"
      },
      "surv:LCC->PC": {
       "constant": 0.6666666666666666,
       "min_tau_minus": "1",
       "min_tau_minus_float": 1.0,
       "tau_plus_at_witness": "1",
       "violation": false,
       "witness_g6": "D?{"
      },
      "surv:PC->LCC": {
       "constant": 0.5857864376269049,
       "min_tau_minus": "1",
       "min_tau_minus_float": 1.0,
       "tau_plus_at_witness": "1",
       "violation": false,
       "witness_g6": "D?{"
      }
     },
     "engine_mismatches": 0
    },
    "2": {
     "cells": {
      "incl:LCC->PC": {
       "constant": 0.6666666666666666,
       "min_tau_minus": "1",
       "min_tau_minus_float": 1.0,
       "tau_plus_at_witness": "1",
       "violation": false,
       "witness_g6": "D?{"
      },
      "incl:PC->LCC": {
       "constant": 0.5857864376269049,
       "min_tau_minus": "1",
       "min_tau_minus_float": 1.0,
       "tau_plus_at_witness": "1",
       "violation": false,
       "witness_g6": "D?{"
      },
      "surv:LCC->PC": {
       "constant": 0.6666666666666666,
       "min_tau_minus": "1",
       "min_tau_minus_float": 1.0,
       "tau_plus_at_witness": "1",
       "violation": false,
       "witness_g6": "D?{"
      },
      "surv:PC->LCC": {
       "constant": 0.5857864376269049,
       "min_tau_minus": "1",
       "min_tau_minus_float": 1.0,
       "tau_plus_at_witness": "1",
       "violation": false,
       "witness_g6": "D?{"
      }
     },
     "engine_mismatches": 0
    },
    "3": {
     "cells": {
      "incl:LCC->PC": {
       "constant": 0.6666666666666666,
       "min_tau_minus": "1",
       "min_tau_minus_float": 1.0,
       "tau_plus_at_witness": "1",
       "violation": false,
       "witness_g6": "D?{"
      },
      "incl:PC->LCC": {
       "constant": 0.5857864376269049,
       "min_tau_minus": "1",
       "min_tau_minus_float": 1.0,
       "tau_plus_at_witness": "1",
       "violation": false,
       "witness_g6": "D?{"
      },
      "surv:LCC->PC": {
       "constant": 0.6666666666666666,
       "min_tau_minus": "1",
       "min_tau_minus_float": 1.0,
       "tau_plus_at_witness": "1",
       "violation": false,
       "witness_g6": "D?{"
      },
      "surv:PC->LCC": {
       "constant": 0.5857864376269049,
       "min_tau_minus": "1",
       "min_tau_minus_float": 1.0,
       "tau_plus_at_witness": "1",
       "violation": false,
       "witness_g6": "D?{"
      }
     },
     "engine_mismatches": 0
    }
   },
   "count": 21,
   "stream_sha256": "8169b01acd1570bf0d464cb7b4cf17ebb263035dc664de84ce41b8dd9618e301"
  },
  "6": {
   "budgets": {
    "1": {
     "cells": {
      "incl:LCC->PC": {
       "constant": 0.6666666666666666,
       "min_tau_minus": "11/12",
       "min_tau_minus_float": 0.9166666666666666,
       "tau_plus_at_witness": "1",
       "violation": false,
       "witness_g6": "E?qo"
      },
      "incl:PC->LCC": {
       "constant": 0.5857864376269049,
       "min_tau_minus": "1",
       "min_tau_minus_float": 1.0,
       "tau_plus_at_witness": "1",
       "violation": false,
       "witness_g6": "E?Bw"
      },
      "surv:LCC->PC": {
       "constant": 0.6666666666666666,
       "min_tau_minus": "6/7",
       "min_tau_minus_float": 0.8571428571428571,
       "tau_plus_at_witness": "1",
       "violation": false,
       "witness_g6": "E?qo"
      },
      "surv:PC->LCC": {
       "constant": 0.5857864376269049,
       "min_tau_minus": "1",
       "min_tau_minus_float": 1.0,
       "tau_plus_at_witness": "1",
       "violation": false,
       "witness_g6": "E?Bw"
      }
     },
     "engine_mismatches": 0
    },
    "2": {
     "cells": {
      "incl:LCC->PC": {
       "constant": 0.6666666666666666,
       "min_tau_minus": "13/14",
       "min_tau_minus_float": 0.9285714285714286,
       "tau_plus_at_witness": "1",
       "violation": false,
       "witness_g6": "ECR_"
      },
      "incl:PC->LCC": {
       "constant": 0.5857864376269049,
       "min_tau_minus": "1",
       "min_tau_minus_float": 1.0,
       "tau_plus_at_witness": "1",
       "violation": false,
       "witness_g6": "E?Bw"
      },
      "surv:LCC->PC": {
       "constant": 0.6666666666666666,
       "min_tau_minus": "4/5",
       "min_tau_minus_float": 0.8,
       "tau_plus_at_witness": "1",
       "violation": false,
       "witness_g6": "ECR_"
      },
      "surv:PC->LCC": {
       "constant": 0.5857864376269049,
       "min_tau_minus": "1",
       "min_tau_minus_float": 1.0,
       "tau_plus_at_witness": "1",
       "violation": false,
       "witness_g6": "E?Bw"
      }
     },
     "engine_mismatches": 0
    },
    "3": {
     "cells": {
      "incl:LCC->PC": {
       "constant": 0.6666666666666666,
       "min_tau_minus": "1",
       "min_tau_minus_float": 1.0,
       "tau_plus_at_witness": "1",
       "violation": false,
       "witness_g6": "E?Bw"
      },
      "incl:PC->LCC": {
       "constant": 0.5857864376269049,
       "min_tau_minus": "1",
       "min_tau_minus_float": 1.0,
       "tau_plus_at_witness": "1",
       "violation": false,
       "witness_g6": "E?Bw"
      },
      "surv:LCC->PC": {
       "constant": 0.6666666666666666,
       "min_tau_minus": "1",
       "min_tau_minus_float": 1.0,
       "tau_plus_at_witness": "1",
       "violation": false,
       "witness_g6": "E?Bw"
      },
      "surv:PC->LCC": {
       "constant": 0.5857864376269049,
       "min_tau_minus": "1",
       "min_tau_minus_float": 1.0,
       "tau_plus_at_witness": "1",
       "violation": false,
       "witness_g6": "E?Bw"
      }
     },
     "engine_mismatches": 0
    }
   },
   "count": 112,
   "stream_sha256": "9fd4d2161400fc5f302fe1adc8c2b1230c312a15b15d0e2a343a02d75dd5cbfa"
  },
  "7": {
   "budgets": {
    "1": {
     "cells": {
      "incl:LCC->PC": {
       "constant": 0.6666666666666666,
       "min_tau_minus": "14/15",
       "min_tau_minus_float": 0.9333333333333333,
       "tau_plus_at_witness": "1",
       "violation": false,
       "witness_g6": "F?bDo"
      },
      "incl:PC->LCC": {
       "constant": 0.5857864376269049,
       "min_tau_minus": "3/4",
       "min_tau_minus_float": 0.75,
       "tau_plus_at_witness": "1",
       "violation": false,
       "witness_g6": "F?Bco"
      },
      "surv:LCC->PC": {
       "constant": 0.6666666666666666,
       "min_tau_minus": "8/9",
       "min_tau_minus_float": 0.8888888888888888,
       "tau_plus_at_witness": "1",
       "violation": false,
       "witness_g6": "F?bDo"
      },
      "surv:PC->LCC": {
       "constant": 0.5857864376269049,
       "min_tau_minus": "2/3",
       "min_tau_minus_float": 0.6666666666666666,
       "tau_plus_at_witness": "1",
       "violation": false,
       "witness_g6": "F?Bco"
      }
     },
     "engine_mismatches": 0
    },
    "2": {
     "cells": {
      "incl:LCC->PC": {
       "constant": 0.6666666666666666,
       "min_tau_minus": "17/18",
       "min_tau_minus_float": 0.9444444444444444,
       "tau_plus_at_witness": "1",
       "violation": false,
       "witness_g6": "F?rDo"
      },
      "incl:PC->LCC": {
       "constant": 0.5857864376269049,
       "min_tau_minus": "1",
       "min_tau_minus_float": 1.0,
       "tau_plus_at_witness": "1",
       "violation": false,
       "witness_g6": "F??Fw"
      },
      "surv:LCC->PC": {
       "constant": 0.6666666666666666,
       "min_tau_minus": "6/7",
       "min_tau_minus_float": 0.8571428571428571,
       "tau_plus_at_witness": "1",
       "violation": false,
       "witness_g6": "F?rDo"
      },
      "surv:PC->LCC": {
       "constant": 0.5857864376269049,
       "min_tau_minus": "1",
       "min_tau_minus_float": 1.0,
       "tau_plus_at_witness": "1",
       "violation": false,
       "witness_g6": "F??Fw"
      }
     },
     "engine_mismatches": 0
    },
    "3": {
     "cells": {
      "incl:LCC->PC": {
       "constant": 0.6666666666666666,
       "min_tau_minus": "19/20",
       "min_tau_minus_float": 0.95,
       "tau_plus_at_witness": "1",
       "violation": false,
       "witness_g6": "FCOf_"
      },
      "incl:PC->LCC": {
       "constant": 0.5857864376269049,
       "min_tau_minus": "1",
       "min_tau_minus_float": 1.0,
       "tau_plus_at_witness": "1",
       "violation": false,
       "witness_g6": "F??Fw"
      },
      "surv:LCC->PC": {
       "constant": 0.6666666666666666,
       "min_tau_minus": "4/5",
       "min_tau_minus_float": 0.8,
       "tau_plus_at_witness": "1",
       "violation": false,
       "witness_g6": "FCOf_"
      },
      "surv:PC->LCC": {
       "constant": 0.5857864376269049,
       "min_tau_minus": "1",
       "min_tau_minus_float": 1.0,
       "tau_plus_at_witness": "1",
       "violation": false,
       "witness_g6": "F??Fw"
      }
     },
     "engine_mismatches": 0
    }
   },
   "count": 853,
   "stream_sha256": "eca7b9f61b5f54fe98f23f8b4e2baf77be08cd392911e0655fc8b7a72640fae1"
  },
  "8": {
   "budgets": {
    "1": {
     "cells": {
      "incl:LCC->PC": {
       "constant": 0.6666666666666666,
       "min_tau_minus": "19/22",
       "min_tau_minus_float": 0.8636363636363636,
       "tau_plus_at_witness": "1",
       "violation": false,
       "witness_g6": "G??FCw"
      },
      "incl:PC->LCC": {
       "constant": 0.5857864376269049,
       "min_tau_minus": "1",
       "min_tau_minus_float": 1.0,
       "tau_plus_at_witness": "1",
       "violation": false,
       "witness_g6": "G???F{"
      },
      "surv:LCC->PC": {
       "constant": 0.6666666666666666,
       "min_tau_minus": "4/5",
       "min_tau_minus_float": 0.8,
       "tau_plus_at_witness": "1",
       "violation": false,
       "witness_g6": "G??FCw"
      },
      "surv:PC->LCC": {
       "constant": 0.5857864376269049,
       "min_tau_minus": "1",
       "min_tau_minus_float": 1.0,
       "tau_plus_at_witness": "1",
       "violation": false,
       "witness_g6": "G???F{"
      }
     },
     "engine_mismatches": 0
    },
    "2": {
     "cells": {
      "incl:LCC->PC": {
       "constant": 0.6666666666666666,
       "min_tau_minus": "22/25",
       "min_tau_minus_float": 0.88,
       "tau_plus_at_witness": "1",
       "violation": false,
       "witness_g6": "G?BEDo"
      },
      "incl:PC->LCC": {
       "constant": 0.5857864376269049,
       "min_tau_minus": "4/5",
       "min_tau_minus_float": 0.8,
       "tau_plus_at_witness": "1",
       "violation": false,
       "witness_g6": "G?BfEo"
      },
      "surv:LCC->PC": {
       "constant": 0.6666666666666666,
       "min_tau_minus": "3/4",
       "min_tau_minus_float": 0.75,
       "tau_plus_at_witness": "1",
       "violation": false,
       "witness_g6": "G?BEDo"
      },
      "surv:PC->LCC": {
       "constant": 0.5857864376269049,
       "min_tau_minus": "2/3",
       "min_tau_minus_float": 0.6666666666666666,
       "tau_plus_at_witness": "1",
       "violation": false,
       "witness_g6": "G?BfEo"
      }
     },
     "engine_mismatches": 0
    },
    "3": {
     "cells": {
      "incl:LCC->PC": {
       "constant": 0.6666666666666666,
       "min_tau_minus": "24/25",
       "min_tau_minus_float": 0.96,
       "tau_plus_at_witness": "1",
       "violation": false,
       "witness_g6": "G?r@d_"
      },
      "incl:PC->LCC": {
       "constant": 0.5857864376269049,
       "min_tau_minus": "1",
       "min_tau_minus_float": 1.0,
       "tau_plus_at_witness": "1",
       "violation": false,
       "witness_g6": "G???F{"
      },
      "surv:LCC->PC": {
       "constant": 0.6666666666666666,
       "min_tau_minus": "6/7",
       "min_tau_minus_float": 0.8571428571428571,
       "tau_plus_at_witness": "1",
       "violation": false,
       "witness_g6": "G?r@d_"
      },
      "surv:PC->LCC": {
       "constant": 0.5857864376269049,
       "min_tau_minus": "1",
       "min_tau_minus_float": 1.0,
       "tau_plus_at_witness": "1",
       "violation": false,
       "witness_g6": "G???F{"
      }
     },
     "engine_mismatches": 0
    }
   },
   "count": 11117,
   "stream_sha256": "37010dfb9ca35c86bcbfd488c3e4cadcb3e918dc8c6acebd81ea966e79c35a84"
  }
 },
 "geng": "/usr/bin/nauty-geng",
 "random": {
  "cells": {
   "b2:incl:LCC->PC": {
    "float": 0.868421052631579,
    "min_tau_minus": "33/38",
    "n": 10,
    "violation": false,
    "witness_g6": "IB_s?@fA_"
   },
   "b2:incl:PC->LCC": {
    "float": 0.8333333333333334,
    "min_tau_minus": "5/6",
    "n": 22,
    "violation": false,
    "witness_g6": "UGA?O???@_?OA?CCO?G??K?q?@?A?@??@oAO@w??"
   },
   "b2:surv:LCC->PC": {
    "float": 0.7619047619047619,
    "min_tau_minus": "16/21",
    "n": 10,
    "violation": false,
    "witness_g6": "IB_s?@fA_"
   },
   "b2:surv:PC->LCC": {
    "float": 0.8,
    "min_tau_minus": "4/5",
    "n": 12,
    "violation": false,
    "witness_g6": "Ka@Q`OCg?@[E"
   },
   "b3:incl:LCC->PC": {
    "float": 0.8656716417910447,
    "min_tau_minus": "58/67",
    "n": 13,
    "violation": false,
    "witness_g6": "L?_@EC@uPI?gJj"
   },
   "b3:incl:PC->LCC": {
    "float": 0.75,
    "min_tau_minus": "3/4",
    "n": 21,
    "violation": false,
    "witness_g6": "TO?D?cBQ?O?OAw_POD?S@BAE??Cc?G?__CGH"
   },
   "b3:surv:LCC->PC": {
    "float": 0.7352941176470589,
    "min_tau_minus": "25/34",
    "n": 13,
    "violation": false,
    "witness_g6": "L?_@EC@uPI?gJj"
   },
   "b3:surv:PC->LCC": {
    "float": 0.6666666666666666,
    "min_tau_minus": "2/3",
    "n": 9,
    "violation": false,
    "witness_g6": "HNQ@LHd"
   }
  },
  "engine_mismatches": 0,
  "graphs": 916,
  "seed": 20260907
 }
}

==> anc/critx_budget_bounds_scan.py <==
"""Transfer lower bounds at exact budgets b>=2 (Corollary cor:budget in the paper).

Claim checked (both damage conventions, cells with positive target optimum):
    every PC-optimal b-set S has  dam_LCC(S) >= (2-sqrt2) * M_LCC(G,b)
    every LCC-optimal b-set S has dam_PC(S)  >= (2/3)     * M_PC(G,b)
i.e. the pessimistic ratios tau^-_{PC->LCC} and tau^-_{LCC->PC} never fall
below the b=1 constants.  The scan is a consistency check of the analytic
proof; it is not the proof.

Universes: geng -c -q n for n = 4..8, budgets b in {1,2,3} (b <= n-2), plus a
seeded random sweep of larger connected graphs.  Two independently written
engines compute every profile: engine A (networkx: node removal + BFS
components) and engine B (self-contained bitmask flood fill sharing no code
with A).  Their per-graph minima must agree exactly (Fraction arithmetic).

Also recorded, for the discussion of higher budgets:
  * budget-extension witness at n=5 (P5 = geng canonical DQo) and the minimum
    budget-extension ratio beta = 3/4 over 4 <= n <= 7 (witness F?bv_);
  * first jointly reachable antichain at b=2: the dominance order on
    partitions of N is a chain for N <= 5, hence n >= 8 is necessary; the
    path P8 realises (4,1,1) and (3,3); among the 23 trees on 8 vertices,
    12 have a chain region R_2(T) and 11 do not.

Usage:  python critx_budget_bounds_scan.py [--geng PATH] [--nmax 8]
Output: critx_budget_bounds.json (+ SHA-256 of the canonical JSON printed).
"""
import argparse, hashlib, itertools, json, math, os, random, subprocess, sys, time
from fractions import Fraction as Fr

# ------------------------------------------------------------------ engine B (bitmask)
def g6_to_adj(line, n):
    data = [ord(c) - 63 for c in line]
    assert data[0] == n, (line, data[0], n)
    bits = []
    for b in data[1:]:
        bits.extend((b >> s) & 1 for s in range(5, -1, -1))
    adj = [0] * n
    k = 0
    for j in range(1, n):
        for i in range(j):
            if bits[k]:
                adj[i] |= 1 << j
                adj[j] |= 1 << i
            k += 1
    return adj

def profile_B(adj, n, alive):
    """component sizes of the induced subgraph on 'alive' (bitmask), flood fill."""
    sizes = []
    rem = alive
    while rem:
        start = rem & -rem
        comp = start
        frontier = start
        while frontier:
            v = (frontier & -frontier).bit_length() - 1
            frontier &= frontier - 1
            nb = adj[v] & rem & ~comp
            comp |= nb
            frontier |= nb
        sizes.append(bin(comp).count("1"))
        rem &= ~comp
    sizes.sort(reverse=True)
    return tuple(sizes)

# ------------------------------------------------------------------ engine A (networkx)
def make_engine_A():
    import networkx as nx
    def profile_A(G, S):
        H = G.copy(); H.remove_nodes_from(S)
        return tuple(sorted((len(c) for c in nx.connected_components(H)), reverse=True))
    return nx, profile_A

# ------------------------------------------------------------------ damages / ratios
C2 = lambda c: c * (c - 1) // 2
def damages(prof, n, b):
    N = n - b
    Q = sum(C2(c) for c in prof)
    c1 = prof[0] if prof else 0
    return {"incl": {"PC": C2(n) - Q, "LCC": n - c1},
            "surv": {"PC": C2(N) - Q, "LCC": N - c1}}

def cell_minima(profiles, n, b):
    """profiles: dict S -> profile.  Returns {(conv,u,w): (tau_minus, tau_plus)} for the two PC/LCC cells."""
    D = {S: damages(p, n, b) for S, p in profiles.items()}
    out = {}
    for conv in ("incl", "surv"):
        for u, w in (("PC", "LCC"), ("LCC", "PC")):
            Mw = max(d[conv][w] for d in D.values())
            if Mw <= 0:
                continue
            Mu = max(d[conv][u] for d in D.values())
            top = [S for S in D if D[S][conv][u] == Mu]
            vals = [Fr(D[S][conv][w], Mw) for S in top]
            out[(conv, u, w)] = (min(vals), max(vals))
    return out

CONST = {("PC", "LCC"): 2 - math.sqrt(2), ("LCC", "PC"): 2 / 3}  # floats for display only

def violates(r, pair):
    """exact test r < constant for a Fraction r in [0,1] (2026-09-21; previously float minus 1e-12):
    r < 2-sqrt2  <=>  2-r > sqrt2  <=>  (2-r)^2 > 2;   r < 2/3 compared as Fractions."""
    r = Fr(r)
    if pair == ("PC", "LCC"):
        return (2 - r) ** 2 > 2
    if pair == ("LCC", "PC"):
        return r < Fr(2, 3)
    raise ValueError(pair)

def maj_le(x, y):
    L = max(len(x), len(y)); x = list(x) + [0] * (L - len(x)); y = list(y) + [0] * (L - len(y))
    sx = sy = 0
    for a, c in zip(x, y):
        sx += a; sy += c
        if sx > sy: return False
    return True
def comparable(x, y): return maj_le(x, y) or maj_le(y, x)

# ------------------------------------------------------------------ main scan
def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--geng", default=os.environ.get("GENG", "geng"))
    ap.add_argument("--nmax", type=int, default=8)
    ap.add_argument("--out", default=os.path.join(os.path.dirname(os.path.abspath(__file__)), "critx_budget_bounds.json"))
    args = ap.parse_args()
    nx, profile_A = make_engine_A()
    t0 = time.time()
    res = {"_doc": __doc__.strip().splitlines()[0], "geng": args.geng, "exhaustive": {}, "random": {}, "budget_extension": {}, "b2_antichain": {}}

    # ---- exhaustive n = 4..nmax, b in {1,2,3}
    for n in range(4, args.nmax + 1):
        from critx_geng import geng_stream  # guarded generator access (2026-09-21)
        lines, sha = geng_stream(args.geng, n)  # digest of the raw generator output
        entry = {"count": len(lines), "stream_sha256": sha, "budgets": {}}
        for b in (1, 2, 3):
            if b > n - 2: continue
            mins = {}  # key -> [min tau-, min tau+, witness g6]
            mismatches = 0
            for g6 in lines:
                adj = g6_to_adj(g6, n)
                G = nx.from_graph6_bytes(g6.encode())
                pa, pb = {}, {}
                for S in itertools.combinations(range(n), b):
                    mask = ((1 << n) - 1) & ~sum(1 << v for v in S)
                    pb[S] = profile_B(adj, n, mask)
                    pa[S] = profile_A(G, S)
                ma, mb = cell_minima(pa, n, b), cell_minima(pb, n, b)
                if ma != mb:
                    mismatches += 1
                for key, (tm, tp) in mb.items():
                    k = "%s:%s->%s" % key
                    if k not in mins or tm < mins[k][0]:
                        mins[k] = [tm, tp, g6]
            entry["budgets"][str(b)] = {
                "engine_mismatches": mismatches,
                "cells": {k: {"min_tau_minus": str(v[0]), "min_tau_minus_float": float(v[0]),
                              "tau_plus_at_witness": str(v[1]), "witness_g6": v[2],
                              "constant": CONST[tuple(k.split(":")[1].split("->"))],
                              "violation": violates(v[0], tuple(k.split(":")[1].split("->")))}
                          for k, v in sorted(mins.items())}}
            print(f"n={n} b={b}: {len(lines)} graphs, mismatches={mismatches}, " +
                  ", ".join(f"{k} min tau-={float(v[0]):.4f}" for k, v in sorted(mins.items())), flush=True)
        res["exhaustive"][str(n)] = entry

    # ---- random sweep (both engines), seed fixed
    rnd = random.Random(20260907)
    rmins, rcount, rmis = {}, 0, 0
    for n in range(9, 31):
        for _ in range(60):
            p = rnd.choice([0.15, 0.25, 0.4])
            G = nx.gnp_random_graph(n, p, seed=rnd.randrange(10**9))
            if not nx.is_connected(G): continue
            rcount += 1
            g6 = nx.to_graph6_bytes(G, header=False).decode().strip()
            adj = g6_to_adj(g6, n)
            H = nx.from_graph6_bytes(g6.encode())
            for b in (2, 3):
                pa, pb = {}, {}
                for S in itertools.combinations(range(n), b):
                    mask = ((1 << n) - 1) & ~sum(1 << v for v in S)
                    pb[S] = profile_B(adj, n, mask); pa[S] = profile_A(H, S)
                ma, mb = cell_minima(pa, n, b), cell_minima(pb, n, b)
                if ma != mb: rmis += 1
                for key, (tm, tp) in mb.items():
                    k = "b%d:%s:%s->%s" % (b, *key)
                    if k not in rmins or tm < rmins[k][0]: rmins[k] = [tm, n, g6]
    res["random"] = {"seed": 20260907, "graphs": rcount, "engine_mismatches": rmis,
                     "cells": {k: {"min_tau_minus": str(v[0]), "float": float(v[0]), "n": v[1], "witness_g6": v[2],
                                   "violation": violates(v[0], tuple(k.split(":")[2].split("->")))}
                               for k, v in sorted(rmins.items())}}
    print(f"random: {rcount} graphs, mismatches={rmis}, " + ", ".join(f"{k}={float(v[0]):.4f}" for k, v in sorted(rmins.items())), flush=True)

    # ---- budget-extension ratio beta over 4<=n<=7 (PC objective, optimistic at both levels)
    best = None; wit5 = None
    for n in range(4, 8):
        lines, _ = geng_stream(args.geng, n)
        for g6 in lines:
            adj = g6_to_adj(g6, n); full = (1 << n) - 1
            d1 = {v: C2(n) - sum(C2(c) for c in profile_B(adj, n, full & ~(1 << v))) for v in range(n)}
            M1 = max(d1.values()); top1 = [v for v in range(n) if d1[v] == M1]
            d2 = {S: C2(n) - sum(C2(c) for c in profile_B(adj, n, full & ~(1 << S[0]) & ~(1 << S[1]))) for S in itertools.combinations(range(n), 2)}
            M2 = max(d2.values())
            beta = max(Fr(d2[S], M2) for S in d2 if any(v in S for v in top1))
            if n == 5 and beta < 1 and wit5 is None: wit5 = (g6, str(beta))
            if best is None or beta < best[0]: best = (beta, n, g6)
    res["budget_extension"] = {"first_n5_witness_g6": wit5[0], "its_beta": wit5[1],
                               "min_beta_4_to_7": str(best[0]), "min_beta_n": best[1], "min_beta_witness_g6": best[2]}
    print("budget extension:", res["budget_extension"], flush=True)

    # ---- b=2 jointly reachable antichains on trees; n=8 tree census
    def partitions(n, m=None):
        m = m or n
        if n == 0: yield (); return
        for k in range(min(n, m), 0, -1):
            for r in partitions(n - k, k): yield (k,) + r
    chainN = {N: all(comparable(x, y) for x, y in itertools.combinations(list(partitions(N)), 2)) for N in range(2, 8)}
    from networkx.generators.nonisomorphic_trees import nonisomorphic_trees
    census = {}
    for n in (7, 8):
        ch = 0; non = []
        for T in nonisomorphic_trees(n):
            R = {profile_A(T, S) for S in itertools.combinations(T.nodes(), 2)}
            if all(comparable(x, y) for x, y in itertools.combinations(R, 2)): ch += 1
            else: non.append(nx.to_graph6_bytes(T, header=False).decode().strip())
        census[str(n)] = {"trees": ch + len(non), "chain": ch, "non_chain": len(non), "non_chain_g6_nx_labelling": non}
    P8 = nx.path_graph(8)
    res["b2_antichain"] = {"dominance_chain_by_N": {str(k): v for k, v in chainN.items()},
                           "P8_witness": {"delete_v2_v7_(0-indexed 1,6)": profile_A(P8, [1, 6]), "delete_v4_v5_(0-indexed 3,4)": profile_A(P8, [3, 4]),
                                          "comparable": comparable(profile_A(P8, [1, 6]), profile_A(P8, [3, 4]))},
                           "tree_census_b2": census}
    print("b=2 antichain data:", json.dumps(res["b2_antichain"]["dominance_chain_by_N"]), {k: (v["chain"], v["non_chain"]) for k, v in census.items()}, flush=True)

    res["_runtime_s"] = round(time.time() - t0, 1)
    canon = json.dumps(res, sort_keys=True, indent=1)
    res["_sha256_of_results_without_this_field"] = hashlib.sha256(canon.encode()).hexdigest()
    with open(args.out, "w") as f: json.dump(res, f, sort_keys=True, indent=1)
    print("written", args.out, "runtime", res["_runtime_s"], "s; results sha256", res["_sha256_of_results_without_this_field"])

if __name__ == "__main__":
    main()


==> anc/critx_exact_breakpoint.py <==
"""CRITX: EXACT breakpoint certificate for the minimal severity-reversal graph (n=6, g6=Exd?).

C_p(v) = E[D | v fails] - E[D | v alive] with D = lost connected pairs is a
polynomial in p with rational coefficients (exact enumeration over the other
n-1 nodes). We compute C_v(p) symbolically (sympy), then isolate the real
roots of C_{v1}(p) - C_{v0}(p) in (0,1): certified crossing point(s) p*.

Also certifies: v1 is the unique argmax for p < p*, {v0,v2} for p > p*
(by checking sign of all pairwise differences on isolated intervals).
"""
import itertools
import networkx as nx
import sympy as sp

g6 = "Exd?"
G = nx.from_graph6_bytes(g6.encode())
nodes = sorted(G.nodes())
n = len(nodes)
p = sp.Symbol("p")

def conn_pairs_subset(alive):
    H = G.subgraph(alive)
    return sum(c * (c - 1) // 2 for c in map(len, nx.connected_components(H)))

base = conn_pairs_subset(nodes)

def C_poly(v):
    others = [u for u in nodes if u != v]
    ef = 0  # E[pairs | v failed]
    ea = 0  # E[pairs | v alive]
    for r in range(len(others) + 1):
        for failset in itertools.combinations(others, r):
            w = p ** r * (1 - p) ** (len(others) - r)
            alive_wo = [u for u in others if u not in failset]
            ef += w * conn_pairs_subset(alive_wo)
            ea += w * conn_pairs_subset(alive_wo + [v])
    # damage difference: (base - ef) - (base - ea) = ea - ef
    return sp.expand(ea - ef)

polys = {v: C_poly(v) for v in nodes}
print(f"graph {g6}, edges={sorted(G.edges())}")
for v in nodes:
    print(f"C_{v}(p) = {sp.nsimplify(polys[v])}")

# orbit structure: check symmetric nodes give identical polynomials
same = [(a, b) for a, b in itertools.combinations(nodes, 2) if sp.simplify(polys[a] - polys[b]) == 0]
print("identical-poly node pairs (automorphism-safe):", same)

d = sp.expand(polys[1] - polys[0])
print("\nC_1(p) - C_0(p) =", sp.nsimplify(d))
roots = sp.polys.polytools.real_roots(sp.Poly(d, p))
in01 = [r for r in roots if 0 < r < 1]
print("real roots in (0,1):", [sp.nsimplify(r) for r in in01], "≈", [float(r) for r in in01])

# certify argmax on each side: compare C_1 vs all others at rational sample points
if in01:
    pstar = in01[0]
    lo = sp.Rational(1, 2) * pstar
    hi = pstar + (1 - pstar) * sp.Rational(1, 2)
    for pt, side in ((lo, "p < p*"), (hi, "p > p*")):
        vals = {v: polys[v].subs(p, pt) for v in nodes}
        mx = max(vals.values())
        arg = [v for v in nodes if sp.simplify(vals[v] - mx) == 0]
        print(f"at {side} (p={float(pt):.4f}): argmax = {arg}")
    # exact number of crossings of the top envelope: roots of all pairwise diffs
    allroots = set()
    for a, b in itertools.combinations(nodes, 2):
        dd = sp.expand(polys[a] - polys[b])
        if dd != 0:
            for r in sp.polys.polytools.real_roots(sp.Poly(dd, p)):
                if 0 < r < 1:
                    allroots.add(sp.nsimplify(r))
    print(f"\nall pairwise-difference roots in (0,1): {len(allroots)} distinct")
    print("=> certificate: single leadership change at p* =", sp.nsimplify(in01[0]),
          f"≈ {float(in01[0]):.6f}" if in01 else "")


==> anc/critx_families.py <==
"""CRITX W1: the four vanishing-transfer witness families (frozen defs v2, b=1).

Verified constructions + exact tau+ rates:
  F1  nc->pc  : H(k, 2)      tau = 6k/(k^2+3k+1)          (LEMMA-Hkl.md, proof written)
  F2  pc->nc  : H(k, k//2)   tau = 1/l                     (pc champion = bridge x)
  F3  lcc->nc : D(k)         tau = 1/k exactly             (lcc champion = center c)
  F4  nc->lcc : hub+tail(k)  tau = 2(k+1)/(k^2+k+2)         (nc champion = hub h)\n\nAll comparisons are exact (fractions.Fraction); no floating-point tolerance.

This module builds each family and re-verifies champion uniqueness + tau
for a given k (used by the independent verification harness and the paper).
"""
import networkx as nx


def H(k, l):
    """two K_k cliques; leaves on clique member c; bridge x(=clique A)-y(=clique B)."""
    G = nx.Graph()
    A = [f"a{i}" for i in range(k)]
    B = [f"b{i}" for i in range(k)]
    for i in range(k):
        for j in range(i + 1, k):
            G.add_edge(A[i], A[j]); G.add_edge(B[i], B[j])
    for t in range(l):
        G.add_edge(A[0], f"leaf{t}")
    G.add_edge(A[1], B[0])
    return G, dict(c=A[0], x=A[1], y=B[0])


def D(k):
    """double star with centre: c adjacent to hubs h1,h2; k leaves on each hub."""
    G = nx.Graph()
    G.add_edge("c", "h1"); G.add_edge("c", "h2")
    for i in range(k):
        G.add_edge("h1", f"a{i}"); G.add_edge("h2", f"b{i}")
    return G, dict(c="c", h1="h1", h2="h2")


def hub_tail(k, L=None):
    """hub with k leaves attached to the end of a path of length L (default k^2)."""
    L = L or k * k
    G = nx.path_graph(L)
    G.add_edge(L - 1, "h")
    for i in range(k):
        G.add_edge("h", f"leaf{i}")
    return G, dict(h="h")


# ---- damages under frozen defs (b=1) ----

def dam_pc(G, v):
    H_ = G.copy(); H_.remove_node(v)
    n = G.number_of_nodes()
    return n * (n - 1) // 2 - sum(c * (c - 1) // 2
                                  for c in map(len, nx.connected_components(H_)))

def dam_lcc(G, v):
    H_ = G.copy(); H_.remove_node(v)
    n = G.number_of_nodes()
    return n - max(map(len, nx.connected_components(H_)), default=0)

def dam_nc(G, v):
    H_ = G.copy(); H_.remove_node(v)
    return max(nx.number_connected_components(H_) - 1, 0)

DAMS = dict(pc=dam_pc, lcc=dam_lcc, nc=dam_nc)


def tau_plus(G, u, w):
    """exact optimistic transfer ratio as a Fraction (no floating point)."""
    from fractions import Fraction
    du = {v: DAMS[u](G, v) for v in G.nodes()}
    dw = {v: DAMS[w](G, v) for v in G.nodes()}
    mu = max(du.values()); Mw = max(dw.values())
    if Mw <= 0:
        return None, None
    top_u = [v for v, x in du.items() if x == mu]
    return Fraction(max(dw[v] for v in top_u), Mw), top_u


def verify(k):
    from fractions import Fraction
    rows = []
    G, t = H(k, 2)
    tau, top = tau_plus(G, "nc", "pc")
    rows.append(("F1 nc->pc H(k,2)", tau, Fraction(6 * k, k * k + 3 * k + 1), top == [t["c"]]))
    l = max(k // 2, 2)
    G, t = H(k, l)
    tau, top = tau_plus(G, "pc", "nc")
    rows.append((f"F2 pc->nc H(k,{l})", tau, Fraction(1, l), top == [t["x"]]))
    G, t = D(k)
    tau, top = tau_plus(G, "lcc", "nc")
    rows.append(("F3 lcc->nc D(k)", tau, Fraction(1, k), top == [t["c"]]))
    G, t = hub_tail(k)
    tau, top = tau_plus(G, "nc", "lcc")
    rows.append(("F4 nc->lcc hub+tail", tau, Fraction(2 * (k + 1), k * k + k + 2), top == [t["h"]]))
    for name, tau, expect, unique in rows:
        ok = (expect is None or tau == expect)   # exact Fraction equality
        print(f"  {name}: tau={tau} ({float(tau):.5f})"
              + (f" expect={expect} {'OK' if ok else 'MISMATCH'}" if expect is not None else "")
              + f" champion-unique={'OK' if unique else 'TIE/FAIL'}")


if __name__ == "__main__":
    for k in (4, 7, 10, 15):
        print(f"k={k}:")
        verify(k)


==> anc/critx_geng.py <==
"""Guarded access to geng streams for the replay package (added 2026-09-21, hardened the same day).

geng_stream(geng, n, extra=(), kind='conn', mode='verify') returns (lines, sha256) or raises
RuntimeError.  In the default 'verify' mode ALL of the following must hold, otherwise the call
fails -- a failed generator, a truncated universe, a different generator build or a missing
reference can never let a scan report success:
  1. geng exits with code 0;
  2. the expected universe size is known for (kind, n) (OEIS A001349 for connected graphs,
     A000055 for trees) and the number of lines equals it;
  3. hashes.json exists next to this file, parses, contains a record for the stream
     (key '<kind>_n<n>') with a SHA-256, and that digest equals the digest of the raw output.
In mode 'generate' (used only by fullcerts.py --write, which produces hashes.json) checks 1-2
are enforced and the digest is returned without comparison; a freshly generated digest is
never treated as evidence of its own correctness.
"""
import hashlib, json, os, subprocess

EXPECTED = {
    "conn": {3: 2, 4: 6, 5: 21, 6: 112, 7: 853, 8: 11117, 9: 261080, 10: 11716571},
    "tree": {11: 235, 12: 551, 14: 3159},
}
HASHES = os.path.join(os.path.dirname(os.path.abspath(__file__)), "hashes.json")


def load_reference():
    """hashes.json 'streams' table; raises if the file is missing or unreadable."""
    if not os.path.exists(HASHES):
        raise RuntimeError(f"reference file {HASHES} is missing; verification cannot proceed")
    try:
        data = json.load(open(HASHES))
        streams = data["streams"]
        assert isinstance(streams, dict)
    except Exception as e:
        raise RuntimeError(f"reference file {HASHES} is unreadable or malformed: {e}")
    return streams


def geng_stream(geng, n, extra=(), kind="conn", mode="verify"):
    if mode not in ("verify", "generate"):
        raise ValueError(mode)
    cmd = [geng, "-c", "-q", str(n)] + list(extra)
    exp = EXPECTED.get(kind, {}).get(n)
    if exp is None:  # checked before running: an unrecorded universe is never generated
        raise RuntimeError(f"no expected universe size recorded for kind={kind}, n={n}; refusing to run {' '.join(cmd)}")
    if mode == "verify":  # the reference must exist before any generation is attempted
        streams = load_reference()
        key = f"{kind}_n{n}"
        rec = streams.get(key)
        if not rec or not rec.get("sha256"):
            raise RuntimeError(f"no reference digest for {key} in {HASHES}; refusing to run {' '.join(cmd)}")
    try:
        proc = subprocess.run(cmd, capture_output=True, text=True)
    except OSError as e:
        raise RuntimeError(f"geng could not be started ({e}); set GENG to a nauty geng binary")
    if proc.returncode != 0:
        raise RuntimeError(f"geng exited with code {proc.returncode} for {' '.join(cmd)}: {proc.stderr.strip()[:200]}")
    lines = proc.stdout.split()
    sha = hashlib.sha256(proc.stdout.encode()).hexdigest()
    if len(lines) != exp:
        raise RuntimeError(f"universe mismatch for {' '.join(cmd)}: {len(lines)} graphs, expected {exp}")
    if mode == "verify":
        if rec["sha256"] != sha:
            raise RuntimeError(f"stream SHA-256 mismatch for {' '.join(cmd)}: {sha[:16]}... vs recorded {rec['sha256'][:16]}...")
        if "count" in rec and rec["count"] != len(lines):
            raise RuntimeError(f"recorded count {rec['count']} for {key} differs from {len(lines)}")
    return lines, sha


==> anc/critx_geng_selftest.py <==
"""Self-test of the stream guard in critx_geng.py (2026-09-21).

Exercises the failure modes that must be rejected in verify mode -- a generator that emits
the right number of wrong lines, a non-zero exit code, an unrecorded universe size, a
missing/corrupt/absent hashes.json, a digest mismatch -- and two genuine streams that must be
accepted.  Works on a temporary copy of hashes.json; the real file is never modified.

Usage: GENG=/path/to/geng python critx_geng_selftest.py   (exit code 0 iff every case behaves)
"""
import json, os, shutil, stat, sys, tempfile
here = os.path.dirname(os.path.abspath(__file__)); sys.path.insert(0, here)
import critx_geng
from critx_geng import geng_stream

GENG = os.environ.get("GENG", "geng")
tmp = tempfile.mkdtemp()
fake = os.path.join(tmp, "fakegeng.sh")
open(fake, "w").write("#!/bin/sh\ni=0; while [ $i -lt 21 ]; do echo 'D??'; i=$((i+1)); done\n")
os.chmod(fake, os.stat(fake).st_mode | stat.S_IEXEC)
false = os.path.join(tmp, "false.sh"); open(false, "w").write("#!/bin/sh\nexit 1\n"); os.chmod(false, os.stat(false).st_mode | stat.S_IEXEC)
ref = os.path.join(tmp, "hashes.json"); shutil.copy(critx_geng.HASHES, ref); critx_geng.HASHES = ref  # work on a copy
good = json.load(open(ref))

results = []
def expect_reject(name, fn):
    try:
        fn(); results.append((name, False, "accepted"))
    except RuntimeError as e:
        results.append((name, True, str(e)[:60]))
def expect_accept(name, fn):
    try:
        r = fn(); results.append((name, True, f"accepted, {len(r[0])} graphs"))
    except RuntimeError as e:
        results.append((name, False, str(e)[:60]))

expect_reject("wrong lines, right count", lambda: geng_stream(fake, 5))
expect_reject("non-zero exit code", lambda: geng_stream(false, 5))
expect_reject("unrecorded universe (conn n=12)", lambda: geng_stream(GENG, 12))
d = json.load(open(ref)); del d["streams"]["conn_n5"]; json.dump(d, open(ref, "w"))
expect_reject("missing reference record", lambda: geng_stream(GENG, 5))
open(ref, "w").write("{not json")
expect_reject("corrupt hashes.json", lambda: geng_stream(GENG, 5))
os.remove(ref)
expect_reject("absent hashes.json", lambda: geng_stream(GENG, 5))
json.dump(good, open(ref, "w")); d = json.load(open(ref)); d["streams"]["conn_n5"]["sha256"] = "0" * 64; json.dump(d, open(ref, "w"))
expect_reject("digest mismatch", lambda: geng_stream(GENG, 5))
json.dump(good, open(ref, "w"))
expect_accept("genuine conn n=5", lambda: geng_stream(GENG, 5))
expect_accept("genuine tree n=11", lambda: geng_stream(GENG, 11, ["10:10"], kind="tree"))
ok = all(r[1] for r in results)
for name, passed, msg in results:
    print(f"  {'ok  ' if passed else 'FAIL'} {name:34s} {msg}")
shutil.rmtree(tmp)
print("SELFTEST PASSED" if ok else "SELFTEST FAILED"); sys.exit(0 if ok else 1)


==> anc/critx_n8_exhaustive.py <==
"""CRITX W1-P0: EXHAUSTIVE n=8 scan over all 11,117 connected graphs (geng).

Settles at n=8, for single-node removal (b=1), for each objective pair:
does an argmax-disjoint reversal exist? Key open question: (pc, lcc).
If pc-lcc has NO reversal at n=8 -> combined with the n=9 witness, the
pc-lcc threshold is EXACTLY 9 (certified). Also sanity-checks the known
pc-ncomp n=8 witnesses.

Certification: geng 2.9.1 (MSYS2 build) -c -q 8 | this script.
Outputs: counts per pair, first/minimal witnesses (graph6), SHA256 of input
stream, runtime. Pure-python bitmask engine (no networkx in hot loop).
"""
import sys, subprocess, hashlib, json, os, time

GENG = os.environ.get("GENG", 'geng')  # set GENG env var (see README)
N = 8

def g6_to_adj(line, n):
    """decode graph6 (n<=62) to adjacency bitmasks"""
    data = [ord(c) - 63 for c in line]
    assert data[0] == n
    bits = []
    for b in data[1:]:
        bits.extend((b >> s) & 1 for s in range(5, -1, -1))
    adj = [0] * n
    k = 0
    for j in range(1, n):
        for i in range(j):
            if bits[k]:
                adj[i] |= 1 << j
                adj[j] |= 1 << i
            k += 1
    return adj

def comp_sizes(mask, adj):
    sizes = []
    rem = mask
    while rem:
        seed = rem & -rem
        comp = seed
        frontier = seed
        while frontier:
            nxt = 0
            f = frontier
            while f:
                b = f & -f
                nxt |= adj[b.bit_length() - 1] & mask & ~comp
                f ^= b
            comp |= nxt
            frontier = nxt
        sizes.append(bin(comp).count("1"))
        rem &= ~comp
    return sizes

def damages(adj, n):
    """per-node damage vectors for pc, lcc, ncomp (single removal)"""
    full = (1 << n) - 1
    base_pairs = n * (n - 1) // 2
    d_pc, d_lcc, d_nc = [], [], []
    for v in range(n):
        mask = full & ~(1 << v)
        sz = comp_sizes(mask, adj)
        pairs = sum(c * (c - 1) // 2 for c in sz)
        d_pc.append(base_pairs - pairs)
        d_lcc.append(n - max(sz))
        d_nc.append(len(sz) - 1)          # frozen def: m-1 (=+increase for b=1, n>=3)
    return d_pc, d_lcc, d_nc

def tops(vec):
    mx = max(vec)
    return frozenset(i for i, x in enumerate(vec) if x == mx)

def main():
    t0 = time.time()
    from critx_geng import geng_stream  # guarded generator access (2026-09-21)
    lines, sha = geng_stream(GENG, N)
    print(f"geng stream: {len(lines)} graphs, sha256={sha[:16]}...")
    assert len(lines) == 11117, "count mismatch!"

    pairs = [("pc", "lcc"), ("pc", "ncomp"), ("lcc", "ncomp")]
    found = {p: [] for p in pairs}
    for line in lines:
        adj = g6_to_adj(line, N)
        d = dict(zip(("pc", "lcc", "ncomp"), damages(adj, N)))
        t = {k: tops(v) for k, v in d.items()}
        for a, b in pairs:
            if t[a].isdisjoint(t[b]):
                found[(a, b)].append(line)

    out = {}
    for p, wits in found.items():
        key = f"{p[0]}|{p[1]}"
        out[key] = dict(count=len(wits), first_witnesses=wits[:5])
        print(f"{key}: {len(wits)} graphs with argmax-disjoint reversal at n=8"
              + (f"; first: {wits[0]}" if wits else "  -> NONE (threshold >= 9)"))
    out["_meta"] = dict(n=N, universe=len(lines), sha256=sha,
                        geng="nauty 2.9.1-2 MSYS2 mingw64", runtime_s=round(time.time() - t0, 1),
                        defs="pc=lost pairs (base C(n,2)); lcc=n-c1; ncomp=m-1; argmax-disjoint rule T1")
    with open(os.path.join(sys.path[0], "critx_n8_results.json"), "w") as f:
        json.dump(out, f, indent=1)
    print(f"done in {time.time()-t0:.1f}s -> critx_n8_results.json")

if __name__ == "__main__":
    main()


==> anc/critx_q_split.py <==
"""Certificate for Proposition (simultaneous guarantees at budget one): the q-split.

H_k = path v_0..v_{2m} (m = k^2) with k pendant leaves at v_0, k >= 2.  For every k in
2..KMAX and BOTH damage conventions (inclusive / survivor) this script builds the graph
explicitly, deletes every single vertex, computes the exact damages (PC, LCC, NC), the
target optima, and
    q_C(H_k,1) = max_v min_{u in C} dam_u(v)/M_u
for C = {PC,NC}, {LCC,NC}, {PC,LCC,NC}, {PC,LCC} with exact Fractions; then checks the
analytic bounds of the proof:
    q_{PC,NC}  <= 2/k + 1/(2k^2),   q_{LCC,NC} <= (k+1)/(k^2+1),   q_{PC,LCC,NC} <= q_{LCC,NC},
    q_{PC,LCC} >= 2/3   (Theorem: LCC->PC pessimistic constant; here checked directly).
The infinite-family statement rests on the analytic proof; this script certifies k <= KMAX.
"""
from fractions import Fraction as F
import itertools, sys
import networkx as nx

KMAX = int(sys.argv[1]) if len(sys.argv) > 1 else 30

def H(k):
    m = k*k
    G = nx.path_graph(2*m+1)                 # v_0 .. v_{2m}
    for j in range(k):
        G.add_edge(0, 2*m+1+j)               # leaves at v_0
    return G, m

def damages(G, S, survivor):
    n = G.number_of_nodes(); N = n - len(S)
    Hh = G.copy(); Hh.remove_nodes_from(S)
    prof = sorted((len(c) for c in nx.connected_components(Hh)), reverse=True)
    top = N if survivor else n
    PC = top*(top-1)//2 - sum(c*(c-1)//2 for c in prof)
    return PC, top - prof[0], len(prof) - 1

def q(dam, opt, idx):
    return max(min(F(d[j], opt[j]) for j in idx) for d in dam.values())

ok = True
for k in range(2, KMAX+1):
    G, m = H(k)
    for survivor in (False, True):
        dam = {v: damages(G, [v], survivor) for v in G.nodes}
        opt = [max(d[j] for d in dam.values()) for j in range(3)]
        assert min(opt) > 0                           # positive-optimum domain
        qPN, qLN, qPLN, qPL = q(dam,opt,[0,2]), q(dam,opt,[1,2]), q(dam,opt,[0,1,2]), q(dam,opt,[0,1])
        bPN, bLN = F(2,k) + F(1,2*k*k), F(k+1, k*k+1)
        checks = [qPN <= bPN, qLN <= bLN, qPLN <= qLN, qPL >= F(2,3)]
        ok &= all(checks)
        if k <= 8 or k == KMAX:
            conv = 'surv' if survivor else 'incl'
            print(f"k={k:2d} n={G.number_of_nodes():5d} {conv}: q_PC,NC={float(qPN):.4f}<= {float(bPN):.4f}  "
                  f"q_LCC,NC={float(qLN):.4f}<= {float(bLN):.4f}  q_triple={float(qPLN):.4f}  q_PC,LCC={float(qPL):.4f}  {'OK' if all(checks) else 'FAIL'}")
print("ALL CHECKS PASSED" if ok else "FAILURE", f"(k = 2..{KMAX}, both conventions, exact arithmetic)")
sys.exit(0 if ok else 1)


==> anc/critx_r2_minimality.py <==
"""CRITX: symbolic minimality certificate for the failure-regime reversal.

Claim to certify: for EVERY connected graph with n <= 5 and ALL p in (0,1),
the argmax-set of C_p(.) (pc damage, Birnbaum-type) never changes to a
disjoint set — i.e. no leadership handover anywhere in (0,1).
Method: exact symbolic polynomials C_v(p); for every pair (v,w) isolate real
roots of C_v - C_w in (0,1); a handover requires the *leaders* to swap, so we
check whether the argmax set at sample points between consecutive breakpoints
ever becomes disjoint from the argmax set of the first interval.
"""
import itertools
import networkx as nx
import sympy as sp
from networkx.generators.atlas import graph_atlas_g

p = sp.Symbol("p")

def conn_pairs_subset(G, alive):
    H = G.subgraph(alive)
    return sum(c * (c - 1) // 2 for c in map(len, nx.connected_components(H)))

def C_poly(G, v, nodes):
    others = [u for u in nodes if u != v]
    ef = 0; ea = 0
    for r in range(len(others) + 1):
        for failset in itertools.combinations(others, r):
            w = p ** r * (1 - p) ** (len(others) - r)
            alive_wo = [u for u in others if u not in failset]
            ef += w * conn_pairs_subset(G, alive_wo)
            ea += w * conn_pairs_subset(G, alive_wo + [v])
    return sp.expand(ea - ef)

def argmax_at(polys, pt):
    vals = {v: q.subs(p, pt) for v, q in polys.items()}
    mx = max(vals.values())
    return frozenset(v for v, q in vals.items() if sp.simplify(q - mx) == 0)

atlas = [G for G in graph_atlas_g() if 3 <= G.number_of_nodes() <= 5 and nx.is_connected(G)]
print(f"checking {len(atlas)} connected graphs, n<=5, symbolically over all p in (0,1)")
violations = []
for G in atlas:
    nodes = sorted(G.nodes())
    polys = {v: C_poly(G, v, nodes) for v in nodes}
    # collect breakpoints: roots of all pairwise differences in (0,1)
    roots = set()
    for a, b in itertools.combinations(nodes, 2):
        d = sp.expand(polys[a] - polys[b])
        if d != 0:
            for r in sp.polys.polytools.real_roots(sp.Poly(d, p)):
                if 0 < r < 1:
                    roots.add(sp.Rational(sp.nsimplify(r)) if r.is_rational else r)
    pts = sorted(roots)
    # sample points inside each interval
    samples = []
    grid = [sp.Rational(0)] + list(pts) + [sp.Rational(1)]
    for a, b in zip(grid, grid[1:]):
        samples.append(a + (b - a) / 2)
    argmaxes = [argmax_at(polys, s) for s in samples]
    base = argmaxes[0]
    for s, am in zip(samples, argmaxes):
        if am.isdisjoint(base):
            g6 = nx.to_graph6_bytes(G, header=False).decode().strip()
            violations.append((g6, float(s), sorted(base), sorted(am)))
            break
print("violations (should be EMPTY for minimality certificate):", violations)
print("=> CERTIFIED: no failure-regime leadership handover exists for n<=5"
      if not violations else "!! minimality claim fails")


==> anc/critx_sharp_family.py <==
"""Sharpness constructions, exact arithmetic (Proposition prop:sharp and Theorem thm:tauminus).

(1) 2-sqrt2 sharp family: for a >= 6 let B_a = max{B : C(B,2) < a(a-1)}, r = B_a - a,
    t = 2a - B_a.  Graph: clique K_r containing p and u, with t pendant leaves on p;
    disjoint clique K_a containing v; connector z adjacent to u and v (n = 2a+1).
    Claims checked exactly: z is the unique LCC-champion (profile (a,a)); p is the
    unique PC-champion (profile (B_a, 1^t)); tau+_{PC->LCC} = (2a+1-B_a)/(a+1);
    survivor-scale ratio (2a-B_a)/a.  Values for a in {8, 15, 30, 60, 120}.
(2) D(k) family, LCC->PC: inclusive ratio 2(k+3)/(3k+4), survivor ratio 2(k+1)/(3k),
    for k in {3, 4, 7, 10, 15, 30}; champions as stated in Proposition prop:F3.

No floating point is used for any comparison; decimals are printed for reading only.
"""
from fractions import Fraction as Fr
import itertools, math, networkx as nx

C2 = lambda c: c * (c - 1) // 2

def profile(G, v):
    H = G.copy(); H.remove_node(v)
    return sorted((len(c) for c in nx.connected_components(H)), reverse=True)

def sharp_graph(a):
    B = max(B for B in range(1, 2 * a + 1) if C2(B) < a * (a - 1))
    r, t = B - a, 2 * a - B
    assert r >= 2 and t >= 1, (a, B, r, t)
    G = nx.Graph()
    Kr = [f"r{i}" for i in range(r)]; p, u = Kr[0], Kr[1]
    for x, y in itertools.combinations(Kr, 2): G.add_edge(x, y)
    for i in range(t): G.add_edge(p, f"leaf{i}")
    Ka = [f"a{i}" for i in range(a)]; v = Ka[0]
    for x, y in itertools.combinations(Ka, 2): G.add_edge(x, y)
    G.add_edge("z", u); G.add_edge("z", v)
    assert G.number_of_nodes() == 2 * a + 1
    return G, B, p, "z"

def check_sharp(a):
    G, B, p, z = sharp_graph(a); n = G.number_of_nodes(); N = n - 1
    prof = {x: profile(G, x) for x in G}
    Q = {x: sum(C2(c) for c in prof[x]) for x in G}
    lcc = {x: n - prof[x][0] for x in G}
    top_pc = [x for x in G if Q[x] == min(Q.values())]
    top_lcc = [x for x in G if lcc[x] == max(lcc.values())]
    ok = (top_pc == [p]) and (top_lcc == [z]) and prof[z] == [a, a] and prof[p] == [B] + [1] * (2 * a - B)
    tau_incl = Fr(lcc[p], lcc[z]); tau_surv = Fr(N - prof[p][0], N - prof[z][0])
    exp_incl = Fr(2 * a + 1 - B, a + 1); exp_surv = Fr(2 * a - B, a)
    print(f"a={a:4d} n={n:4d} B_a={B:4d}  champions unique&as-claimed={ok}  "
          f"tau+ incl={tau_incl} ({float(tau_incl):.6f}) expect={exp_incl} {'OK' if tau_incl == exp_incl else 'MISMATCH'}  "
          f"surv={tau_surv} expect={exp_surv} {'OK' if tau_surv == exp_surv else 'MISMATCH'}")
    return ok and tau_incl == exp_incl and tau_surv == exp_surv

def D(k):
    G = nx.Graph(); G.add_edge("c", "h1"); G.add_edge("c", "h2")
    for i in range(k): G.add_edge("h1", f"a{i}"); G.add_edge("h2", f"b{i}")
    return G

def check_D(k):
    G = D(k); n = G.number_of_nodes(); N = n - 1
    prof = {x: profile(G, x) for x in G}
    Q = {x: sum(C2(c) for c in prof[x]) for x in G}
    lcc = {x: n - prof[x][0] for x in G}
    top_lcc = [x for x in G if lcc[x] == max(lcc.values())]
    M_incl = C2(n) - min(Q.values()); M_surv = C2(N) - min(Q.values())
    r_incl = Fr(C2(n) - Q["c"], M_incl); r_surv = Fr(C2(N) - Q["c"], M_surv)
    e_incl = Fr(2 * (k + 3), 3 * k + 4); e_surv = Fr(2 * (k + 1), 3 * k)
    ok = top_lcc == ["c"] and r_incl == e_incl and r_surv == e_surv
    print(f"D({k}): LCC champion {top_lcc}; LCC->PC incl={r_incl} expect={e_incl}; surv={r_surv} expect={e_surv}  {'OK' if ok else 'MISMATCH'}")
    return ok

if __name__ == "__main__":
    print("2-sqrt2 sharp family (limit 2-sqrt2 = %.6f):" % (2 - math.sqrt(2)))
    allok = all(check_sharp(a) for a in (8, 15, 30, 60, 120))
    print("D(k) family, LCC->PC (limit 2/3):")
    allok &= all(check_D(k) for k in (3, 4, 7, 10, 15, 30))
    print("ALL OK" if allok else "FAILURE")


==> anc/critx_tau_table.json <==
{
 "5": {
  "universe": 21,
  "sha": "8169b01acd1570bf",
  "cells": {
   "pc->lcc": {
    "min_tau": 1.0,
    "min_tau_exact": "1",
    "witness": "D?{"
   },
   "pc->nc": {
    "min_tau": 1.0,
    "min_tau_exact": "1",
    "witness": "D?{"
   },
   "lcc->pc": {
    "min_tau": 1.0,
    "min_tau_exact": "1",
    "witness": "D?{"
   },
   "lcc->nc": {
    "min_tau": 1.0,
    "min_tau_exact": "1",
    "witness": "D?{"
   },
   "nc->pc": {
    "min_tau": 1.0,
    "min_tau_exact": "1",
    "witness": "D?{"
   },
   "nc->lcc": {
    "min_tau": 1.0,
    "min_tau_exact": "1",
    "witness": "D?{"
   }
  }
 },
 "6": {
  "universe": 112,
  "sha": "9fd4d2161400fc5f",
  "cells": {
   "pc->lcc": {
    "min_tau": 1.0,
    "min_tau_exact": "1",
    "witness": "E?Bw"
   },
   "pc->nc": {
    "min_tau": 1.0,
    "min_tau_exact": "1",
    "witness": "E?Bw"
   },
   "lcc->pc": {
    "min_tau": 1.0,
    "min_tau_exact": "1",
    "witness": "E?Bw"
   },
   "lcc->nc": {
    "min_tau": 1.0,
    "min_tau_exact": "1",
    "witness": "E?Bw"
   },
   "nc->pc": {
    "min_tau": 1.0,
    "min_tau_exact": "1",
    "witness": "E?Bw"
   },
   "nc->lcc": {
    "min_tau": 1.0,
    "min_tau_exact": "1",
    "witness": "E?Bw"
   }
  }
 },
 "7": {
  "universe": 853,
  "sha": "eca7b9f61b5f54fe",
  "cells": {
   "pc->lcc": {
    "min_tau": 1.0,
    "min_tau_exact": "1",
    "witness": "F??Fw"
   },
   "pc->nc": {
    "min_tau": 1.0,
    "min_tau_exact": "1",
    "witness": "F??Fw"
   },
   "lcc->pc": {
    "min_tau": 1.0,
    "min_tau_exact": "1",
    "witness": "F??Fw"
   },
   "lcc->nc": {
    "min_tau": 0.5,
    "min_tau_exact": "1/2",
    "witness": "F?Bco"
   },
   "nc->pc": {
    "min_tau": 1.0,
    "min_tau_exact": "1",
    "witness": "F??Fw"
   },
   "nc->lcc": {
    "min_tau": 0.75,
    "min_tau_exact": "3/4",
    "witness": "F?Bco"
   }
  }
 },
 "8": {
  "universe": 11117,
  "sha": "37010dfb9ca35c86",
  "cells": {
   "pc->lcc": {
    "min_tau": 1.0,
    "min_tau_exact": "1",
    "witness": "G???F{"
   },
   "pc->nc": {
    "min_tau": 0.5,
    "min_tau_exact": "1/2",
    "witness": "G?AF?w"
   },
   "lcc->pc": {
    "min_tau": 1.0,
    "min_tau_exact": "1",
    "witness": "G???F{"
   },
   "lcc->nc": {
    "min_tau": 0.5,
    "min_tau_exact": "1/2",
    "witness": "G?AF?w"
   },
   "nc->pc": {
    "min_tau": 0.9474,
    "min_tau_exact": "18/19",
    "witness": "G?AF?w"
   },
   "nc->lcc": {
    "min_tau": 0.75,
    "min_tau_exact": "3/4",
    "witness": "G?AF?w"
   }
  }
 },
 "9": {
  "universe": 261080,
  "sha": "fe73f2b8aad1a653",
  "cells": {
   "pc->lcc": {
    "min_tau": 0.8,
    "min_tau_exact": "4/5",
    "witness": "H???FaM"
   },
   "pc->nc": {
    "min_tau": 0.5,
    "min_tau_exact": "1/2",
    "witness": "H??ED`K"
   },
   "lcc->pc": {
    "min_tau": 0.9231,
    "min_tau_exact": "12/13",
    "witness": "H???FaM"
   },
   "lcc->nc": {
    "min_tau": 0.3333,
    "min_tau_exact": "1/3",
    "witness": "H???FaM"
   },
   "nc->pc": {
    "min_tau": 0.875,
    "min_tau_exact": "7/8",
    "witness": "H??ED`K"
   },
   "nc->lcc": {
    "min_tau": 0.6,
    "min_tau_exact": "3/5",
    "witness": "H??ED`K"
   }
  }
 }
}

==> anc/critx_tau_table.py <==
"""CRITX W1: empirical tau+ (optimistic transfer ratio) table, b=1, exhaustive n=5..9.

Frozen definitions (DONDURULMUS-TANIMLAR v2): D4-D6 damages, D9 tau+,
domain = graphs with M_w > 0. For each ordered pair (u -> w) and each n:
  min over the universe of tau+_{u->w}(G,1), plus the minimizing witness.
Trend down => 'vanishing transfer' candidate cell; stable positive => uniform-rho candidate.

Engine: geng (nauty 2.9.1-2, validated vs OEIS A001349) + bitmask components.
"""
import subprocess, hashlib, json, os, sys, time

GENG = os.environ.get("GENG", os.path.join(os.path.dirname(os.path.abspath(__file__)), "..", "tools", "geng.exe"))  # set GENG env var (see README)
OBJ = ("pc", "lcc", "nc")

def g6_to_adj(line, n):
    data = [ord(c) - 63 for c in line]
    bits = []
    for b in data[1:]:
        bits.extend((b >> s) & 1 for s in range(5, -1, -1))
    adj = [0] * n
    k = 0
    for j in range(1, n):
        for i in range(j):
            if bits[k]:
                adj[i] |= 1 << j
                adj[j] |= 1 << i
            k += 1
    return adj

def comp_sizes(mask, adj):
    sizes = []
    rem = mask
    while rem:
        seed = rem & -rem
        comp = seed
        frontier = seed
        while frontier:
            nxt = 0
            f = frontier
            while f:
                b = f & -f
                nxt |= adj[b.bit_length() - 1] & mask & ~comp
                f ^= b
            comp |= nxt
            frontier = nxt
        sizes.append(bin(comp).count("1"))
        rem &= ~comp
    return sizes

def damage_vectors(adj, n):
    full = (1 << n) - 1
    base = n * (n - 1) // 2
    out = {o: [] for o in OBJ}
    for v in range(n):
        sz = comp_sizes(full & ~(1 << v), adj)
        out["pc"].append(base - sum(c * (c - 1) // 2 for c in sz))
        out["lcc"].append(n - max(sz))
        out["nc"].append(max(len(sz) - 1, 0))
    return out

def main():
    results = {}
    for n in range(5, 10):
        t0 = time.time()
        from critx_geng import geng_stream  # guarded generator access (2026-09-21)
        from fractions import Fraction as Fr
        lines, sha = geng_stream(GENG, n)  # raises on failure, wrong universe size or digest mismatch
        mins = {(u, w): (Fr(2), None) for u in OBJ for w in OBJ if u != w}
        for line in lines:
            adj = g6_to_adj(line, n)
            d = damage_vectors(adj, n)
            tops = {o: [i for i, x in enumerate(d[o]) if x == max(d[o])] for o in OBJ}
            for u in OBJ:
                for w in OBJ:
                    if u == w:
                        continue
                    Mw = max(d[w])
                    if Mw <= 0:
                        continue  # outside transfer domain of cell u->w
                    tau = Fr(max(d[w][i] for i in tops[u]), Mw)  # exact (2026-09-21)
                    if tau < mins[(u, w)][0]:
                        mins[(u, w)] = (tau, line)
        results[n] = dict(universe=len(lines), sha=sha[:16],
                          cells={f"{u}->{w}": dict(min_tau=round(float(t), 4), min_tau_exact=str(t), witness=g)
                                 for (u, w), (t, g) in mins.items()})
        print(f"n={n} ({len(lines)} graphs, {time.time()-t0:.1f}s, sha={sha[:12]}):")
        for u in OBJ:
            row = "  " + u + " -> " + "  ".join(
                f"{w}: {mins[(u,w)][0]} ({float(mins[(u,w)][0]):.3f})" for w in OBJ if w != u)
            print(row)
    with open(os.path.join(os.path.dirname(os.path.abspath(__file__)), "critx_tau_table.json"), "w") as f:
        json.dump(results, f, indent=1)
    print("\ntrend summary (min tau+ by n):")
    for u in OBJ:
        for w in OBJ:
            if u == w:
                continue
            seq = [results[n]["cells"][f"{u}->{w}"]["min_tau"] for n in range(5, 10)]
            trend = "VANISHING?" if seq[-1] < seq[0] - 0.05 and seq[-1] < 0.5 else \
                    ("uniform?" if min(seq) > 0.45 else "unclear")
            print(f"  {u}->{w}: {seq}  => {trend}")

if __name__ == "__main__":
    main()


==> anc/critx_tauminus_random.py <==
"""Random large-n stress test for tie-uniform tau^- constants (seed 42).

30k attempts over n in [10,60], three models (ER / Barabasi / tree+chords),
both damage conventions. Checks: does ANY pc-champion (ties included) fall
below 2-sqrt2 in LCC ratio, or any lcc-champion below 2/3 in PC ratio?
Result on record (2026-08): 24,934 connected graphs, 132 nontrivial pc-ties,
ZERO violations; worst tau-: pc->lcc 0.6842, lcc->pc 0.7290.
"""
import igraph as ig, random, math
from fractions import Fraction as Fr

# exact tests (2026-09-21): r >= 2-sqrt2  <=>  (2-r)^2 <= 2  (since 0 <= r <= 1), and r >= 2/3 as Fractions
def below_2msqrt2(r): return (2 - r) ** 2 > 2
def below_two_thirds(r): return r < Fr(2, 3)

def main(trials=30000, seed=42):
    rnd = random.Random(seed)
    C1, C2 = 2 - math.sqrt(2), 2/3
    viol = {"pc->lcc": 0, "lcc->pc": 0}
    ties = 0
    worst = {"pc->lcc": Fr(1), "lcc->pc": Fr(1)}
    checked = 0
    for _ in range(trials):
        n = rnd.randint(10, 60)
        model = rnd.random()
        if model < 0.4:
            m = rnd.randint(n, min(3*n, n*(n-1)//2))
            g = ig.Graph.Erdos_Renyi(n=n, m=m)
        elif model < 0.7:
            g = ig.Graph.Barabasi(n=n, m=rnd.randint(1, 3))
        else:
            g = ig.Graph.Tree(n, rnd.randint(2, 4))
            for _ in range(rnd.randint(0, n//4)):
                a, b = rnd.randrange(n), rnd.randrange(n)
                if a != b and not g.are_adjacent(a, b):
                    g.add_edge(a, b)
        if not g.is_connected():
            continue
        checked += 1
        profs = []
        for v in range(n):
            h = g.copy(); h.delete_vertices([v])
            profs.append(sorted(h.connected_components().sizes(),
                                reverse=True))
        for surv in (False, True):
            base = (n-1)*(n-2)//2 if surv else n*(n-1)//2
            top = (n-1) if surv else n
            dpc = [base - sum(c*(c-1)//2 for c in p) for p in profs]
            dlcc = [top - p[0] for p in profs]
            Mpc, Mlcc = max(dpc), max(dlcc)
            if Mlcc > 0:
                tp = [v for v in range(n) if dpc[v] == Mpc]
                if len({dlcc[v] for v in tp}) > 1:
                    ties += 1
                r = Fr(min(dlcc[v] for v in tp), Mlcc)
                worst["pc->lcc"] = min(worst["pc->lcc"], r)
                if below_2msqrt2(r):
                    viol["pc->lcc"] += 1
            if Mpc > 0:
                tl = [v for v in range(n) if dlcc[v] == Mlcc]
                r = Fr(min(dpc[v] for v in tl), Mpc)
                worst["lcc->pc"] = min(worst["lcc->pc"], r)
                if below_two_thirds(r):
                    viol["lcc->pc"] += 1
    print(checked, ties, viol, {k: f"{v} ({float(v):.4f})" for k, v in worst.items()})

if __name__ == "__main__":
    main()


==> anc/critx_tauminus_scan.py <==
"""tau^- sensitivity + renormalisation scan (exhaustive, b=1).

For every connected graph (n from geng stream), every ordered objective
pair (u,w) in {PC,LCC,NC}^2, and both damage conventions
  incl:  D_PC = C(n,2)-Q,      D_LCC = n-c1,      D_NC = m-1
  surv:  D_PC = C(n-1,2)-Q,    D_LCC = (n-1)-c1,  D_NC = m-1
compute
  tau+ = max_{v in Top_u} D_w(v) / max_v D_w(v)
  tau- = min_{v in Top_u} D_w(v) / max_v D_w(v)
over the cell domain max_v D_w(v) > 0.
Track per-n minima of tau+ and tau- with graph6 witnesses, plus the
largest optimistic-pessimistic gap witnesses (tie structure!).

Usage: python critx_tauminus_scan.py <n> [<n> ...]
"""
import json, os, subprocess, sys
from fractions import Fraction as Fr
from itertools import combinations
from critx_geng import geng_stream  # guarded generator access (2026-09-21)

GENG = os.environ.get("GENG", os.path.join(os.path.dirname(os.path.abspath(__file__)),
                    "..", "tools", "geng.exe"))  # set GENG env var (see README)

OBJ = ("pc", "lcc", "nc")


def g6_graph(line, n):
    """Parse graph6 -> adjacency lists (n<=62)."""
    data = [ord(c) - 63 for c in line[1:]] if ord(line[0]) - 63 == n else None
    if data is None:
        data = [ord(c) - 63 for c in line[1:]]
    bits = []
    for x in data:
        for k in range(5, -1, -1):
            bits.append((x >> k) & 1)
    adj = [[] for _ in range(n)]
    idx = 0
    for j in range(1, n):
        for i in range(j):
            if bits[idx]:
                adj[i].append(j)
                adj[j].append(i)
            idx += 1
    return adj


def profile(adj, n, v):
    seen = [False] * n
    seen[v] = True
    parts = []
    for s in range(n):
        if seen[s]:
            continue
        stack = [s]
        seen[s] = True
        size = 0
        while stack:
            x = stack.pop()
            size += 1
            for y in adj[x]:
                if not seen[y]:
                    seen[y] = True
                    stack.append(y)
        parts.append(size)
    parts.sort(reverse=True)
    return parts


def damages(prof, n, survivor):
    q = sum(c * (c - 1) // 2 for c in prof)
    base = (n - 1) * (n - 2) // 2 if survivor else n * (n - 1) // 2
    top = (n - 1) if survivor else n
    return {"pc": base - q, "lcc": top - prof[0], "nc": len(prof) - 1}


def scan(n):
    stream, _sha = geng_stream(GENG, n)  # raises on failure, wrong universe size or digest mismatch
    res = {}
    for conv in ("incl", "surv"):
        for u in OBJ:
            for w in OBJ:
                if u != w:
                    res[(conv, u, w)] = {
                        "min_tau_plus": (Fr(2), None),
                        "min_tau_minus": (Fr(2), None),
                        "max_gap": (Fr(-1), None)}
    count = 0
    for line in stream:
        g6 = line.strip()
        if not g6:
            continue
        count += 1
        adj = g6_graph(g6, n)
        profs = [profile(adj, n, v) for v in range(n)]
        for conv in ("incl", "surv"):
            surv = conv == "surv"
            D = {o: [damages(profs[v], n, surv)[o] for v in range(n)]
                 for o in OBJ}
            tops = {}
            for o in OBJ:
                mx = max(D[o])
                tops[o] = ([v for v in range(n) if D[o][v] == mx], mx)
            for u in OBJ:
                for w in OBJ:
                    if u == w:
                        continue
                    Mw = tops[w][1]
                    if Mw <= 0:
                        continue
                    vals = [D[w][v] for v in tops[u][0]]
                    tp, tm = Fr(max(vals), Mw), Fr(min(vals), Mw)  # exact rationals (2026-09-21; previously float division)
                    r = res[(conv, u, w)]
                    if tp < r["min_tau_plus"][0]:
                        r["min_tau_plus"] = (tp, g6)
                    if tm < r["min_tau_minus"][0]:
                        r["min_tau_minus"] = (tm, g6)
                    if tp - tm > r["max_gap"][0]:
                        r["max_gap"] = (tp - tm, g6)
    out = {"n": n, "graphs": count, "cells": {}}
    for (conv, u, w), r in res.items():
        out["cells"][f"{conv}:{u}->{w}"] = {
            "min_tau_plus": round(float(r["min_tau_plus"][0]), 6),
            "min_tau_plus_exact": str(r["min_tau_plus"][0]),
            "w_plus": r["min_tau_plus"][1],
            "min_tau_minus": round(float(r["min_tau_minus"][0]), 6),
            "min_tau_minus_exact": str(r["min_tau_minus"][0]),
            "w_minus": r["min_tau_minus"][1],
            "max_gap": round(float(r["max_gap"][0]), 6),
            "max_gap_exact": str(r["max_gap"][0]),
            "w_gap": r["max_gap"][1]}
    return out


if __name__ == "__main__":
    all_out = []
    for n in map(int, sys.argv[1:]):
        o = scan(n)
        all_out.append(o)
        print(f"n={n} ({o['graphs']} graphs)")
        for k, v in sorted(o["cells"].items()):
            print(f"  {k:14s} tau+min={v['min_tau_plus_exact']} ({v['min_tau_plus']:.4f}) "
                  f"tau-min={v['min_tau_minus_exact']} ({v['min_tau_minus']:.4f}) "
                  f"gap={v['max_gap_exact']} [{v['w_gap']}]")
    here = os.path.dirname(os.path.abspath(__file__))
    with open(os.path.join(here, f"tauminus_n{'_'.join(sys.argv[1:])}.json"),
              "w") as f:
        json.dump(all_out, f, indent=1)


==> anc/critx_test_portfolio.py <==
"""Exact finite checks for Remark rem:portfolio; analytic results remain the proof.

Universe: all connected NetworkX atlas graphs on 2..7 vertices, every exact
b in 1..min(3,n-1), both damage conventions; explicit H_k, k=2..12 by default.
Profiles: NetworkX induced-subgraph components vs the existing independent
bitmask engine in critx_budget_bounds_scan.py. All attack damage vectors agree.
All tied LCC/NC champion pairs are tested separately (never their attack union).
Minimum suite size is solved independently by a three-objective coverage DP.
Zero-optimum triple cells are excluded before constructing any ratio.
No candidate-set maximum or heuristic optimum is used as a denominator.

Usage: python critx_test_portfolio.py [--kmax 12] [--out PATH]
Requires networkx and the companion critx_budget_bounds_scan.py.
"""
import argparse
from collections import Counter
from fractions import Fraction as F
from hashlib import sha256
from itertools import combinations, product
import json
from pathlib import Path
import networkx as nx
from critx_budget_bounds_scan import profile_B

def damage_tables(G, b):
    n=len(G)
    adjacency=[0]*n
    for u,v in G.edges:
        adjacency[u] |= 1<<v
        adjacency[v] |= 1<<u
    rows={"incl":[], "surv":[]}
    for S in combinations(range(n),b):
        alive=set(G)-set(S)
        a=tuple(sorted((len(c) for c in nx.connected_components(G.subgraph(alive))),reverse=True))
        mask=((1<<n)-1)^sum(1<<v for v in S)
        z=profile_B(adjacency,n,mask)
        assert a==z, ("profile mismatch", n,b,S,a,z)
        for conv,scale in (("incl",n),("surv",n-b)):
            da=(scale*(scale-1)//2-sum(c*(c-1)//2 for c in a),scale-a[0],len(a)-1)
            # Separate arithmetic on engine B's profile.
            db=((scale*scale-scale-sum(c*c-c for c in z))//2,scale-max(z),len(z)-1)
            assert da==db
            rows[conv].append(da)
    return rows

def minimum_cover(rows,opt,alpha):
    masks=set()
    for d in rows:
        mask=sum(1<<j for j in range(3) if d[j]*alpha.denominator>=opt[j]*alpha.numerator)
        masks.add(mask)
    dp={0:0}
    for mask in masks:
        for old,cost in list(dp.items()):
            merged=old|mask
            dp[merged]=min(dp.get(merged,99),cost+1)
    return dp[7]

def audit_cell(rows, stats):
    opt=tuple(max(d[j] for d in rows) for j in range(3))
    if min(opt)==0:
        stats["excluded_zero_optimum_cells"]+=1
        return None
    assert min(opt)>0
    stats["positive_cells"]+=1
    ratios=[tuple(F(d[j],opt[j]) for j in range(3)) for d in rows]
    q=max(min(r) for r in ratios)
    common=any(d==opt for d in rows)
    assert (q==1)==common
    topsL=[d for d in rows if d[1]==opt[1]]
    topsN=[d for d in rows if d[2]==opt[2]]
    if len(topsL)>1 or len(topsN)>1:
        stats["tied_cells"]+=1
    for dl,dn in product(topsL,topsN):
        assert max(dl[0],dn[0])*3>=2*opt[0]
        assert max(dl[1],dn[1])==opt[1]
        assert max(dl[2],dn[2])==opt[2]
        stats["tied_champion_pairs_checked"]+=1
    for alpha in (F(1,3),F(2,3),F(1)):
        c=minimum_cover(rows,opt,alpha)
        assert (c==1)==(q>=alpha)
        if alpha==F(2,3):
            assert c<=2
        if alpha==1:
            assert (c==1)==common
        stats["coverage_dp_checks"]+=1
    return q, minimum_cover(rows,opt,F(2,3))

def family(k):
    m=k*k
    G=nx.path_graph(2*m+1)
    G.add_edges_from((0,2*m+1+j) for j in range(k))
    return G

def main():
    ap=argparse.ArgumentParser()
    ap.add_argument("--kmax",type=int,default=12)
    ap.add_argument("--out",type=Path,default=Path(__file__).with_name("critx_test_portfolio_results.json"))
    args=ap.parse_args()
    assert args.kmax>=2
    stats=Counter()
    counts=Counter()
    stream=[]
    for G in nx.graph_atlas_g():
        n=len(G)
        if not 2<=n<=7 or not nx.is_connected(G):
            continue
        G=nx.convert_node_labels_to_integers(G)
        counts[n]+=1
        stream.append(nx.to_graph6_bytes(G,header=False).decode().strip())
        for b in range(1,min(3,n-1)+1):
            for rows in damage_tables(G,b).values():
                audit_cell(rows,stats)
    assert dict(counts)=={2:1,3:2,4:6,5:21,6:112,7:853}
    assert stats["excluded_zero_optimum_cells"]>0 and stats["tied_cells"]>0
    family_results=[]
    for k in range(2,args.kmax+1):
        bound=F(k+1,k*k+1)
        assert bound<=F(3,5)<F(2,3)
        entry={"k":k,"n":2*k*k+k+1,"q_upper_bound":str(bound)}
        for conv,rows in damage_tables(family(k),1).items():
            q,c=audit_cell(rows,stats)
            assert q<=bound and c==2
            entry[conv]={"q":str(q),"c_2_over_3":c}
        family_results.append(entry)
    # Bound quantifiers checked with rational arithmetic. For k>=ceil(2/alpha),
    # the analytic bound is <2/k<=alpha. Numerical checks do not prove "all k".
    for alpha in (F(1,10),F(1,3),F(2,3),F(1)):
        threshold=max(2,(2*alpha.denominator+alpha.numerator-1)//alpha.numerator)
        for k in (threshold,threshold+1,2*threshold):
            assert F(k+1,k*k+1)<F(2,k)<=alpha
    result={
        "scope":"all connected atlas graphs n=2..7, exact b<=3 (b<n), both conventions; explicit H_k",
        "networkx_version":nx.__version__,
        "atlas_counts":dict(sorted(counts.items())),
        "atlas_graph6_sha256":sha256(("\n".join(stream)+"\n").encode()).hexdigest(),
        "stats":dict(stats),"H_k":family_results,
        "engine_mismatches":0,"violations":0,
        "universal_proof":"paper Remark rem:portfolio from Corollary cor:budget and Proposition prop:qsplit"
    }
    args.out.write_text(json.dumps(result,indent=2,sort_keys=True)+"\n",encoding="utf-8")
    print(json.dumps({"atlas_graphs":sum(counts.values()),**stats,"H_k_max":args.kmax,"violations":0,"engine_mismatches":0},sort_keys=True))
    print("ALL CHECKS PASSED; output SHA256",sha256(args.out.read_bytes()).hexdigest())

if __name__=="__main__":
    main()


==> anc/critx_test_portfolio_results.json <==
{
  "H_k": [
    {
      "incl": {
        "c_2_over_3": 2,
        "q": "1/2"
      },
      "k": 2,
      "n": 11,
      "q_upper_bound": "3/5",
      "surv": {
        "c_2_over_3": 2,
        "q": "1/2"
      }
    },
    {
      "incl": {
        "c_2_over_3": 2,
        "q": "4/11"
      },
      "k": 3,
      "n": 22,
      "q_upper_bound": "2/5",
      "surv": {
        "c_2_over_3": 2,
        "q": "1/3"
      }
    },
    {
      "incl": {
        "c_2_over_3": 2,
        "q": "5/19"
      },
      "k": 4,
      "n": 37,
      "q_upper_bound": "5/17",
      "surv": {
        "c_2_over_3": 2,
        "q": "1/4"
      }
    },
    {
      "incl": {
        "c_2_over_3": 2,
        "q": "3/14"
      },
      "k": 5,
      "n": 56,
      "q_upper_bound": "3/13",
      "surv": {
        "c_2_over_3": 2,
        "q": "1/5"
      }
    },
    {
      "incl": {
        "c_2_over_3": 2,
        "q": "7/40"
      },
      "k": 6,
      "n": 79,
      "q_upper_bound": "7/37",
      "surv": {
        "c_2_over_3": 2,
        "q": "1/6"
      }
    },
    {
      "incl": {
        "c_2_over_3": 2,
        "q": "8/53"
      },
      "k": 7,
      "n": 106,
      "q_upper_bound": "4/25",
      "surv": {
        "c_2_over_3": 2,
        "q": "1/7"
      }
    },
    {
      "incl": {
        "c_2_over_3": 2,
        "q": "3/23"
      },
      "k": 8,
      "n": 137,
      "q_upper_bound": "9/65",
      "surv": {
        "c_2_over_3": 2,
        "q": "1/8"
      }
    },
    {
      "incl": {
        "c_2_over_3": 2,
        "q": "5/43"
      },
      "k": 9,
      "n": 172,
      "q_upper_bound": "5/41",
      "surv": {
        "c_2_over_3": 2,
        "q": "1/9"
      }
    },
    {
      "incl": {
        "c_2_over_3": 2,
        "q": "11/106"
      },
      "k": 10,
      "n": 211,
      "q_upper_bound": "11/101",
      "surv": {
        "c_2_over_3": 2,
        "q": "1/10"
      }
    },
    {
      "incl": {
        "c_2_over_3": 2,
        "q": "12/127"
      },
      "k": 11,
      "n": 254,
      "q_upper_bound": "6/61",
      "surv": {
        "c_2_over_3": 2,
        "q": "1/11"
      }
    },
    {
      "incl": {
        "c_2_over_3": 2,
        "q": "13/151"
      },
      "k": 12,
      "n": 301,
      "q_upper_bound": "13/145",
      "surv": {
        "c_2_over_3": 2,
        "q": "1/12"
      }
    }
  ],
  "atlas_counts": {
    "2": 1,
    "3": 2,
    "4": 6,
    "5": 21,
    "6": 112,
    "7": 853
  },
  "atlas_graph6_sha256": "1cfb1c9688917d79dc59a9e9fc529af2780b9bceaa39f25bb61672c4ad4e72c3",
  "engine_mismatches": 0,
  "networkx_version": "3.6.1",
  "scope": "all connected atlas graphs n=2..7, exact b<=3 (b<n), both conventions; explicit H_k",
  "stats": {
    "coverage_dp_checks": 13548,
    "excluded_zero_optimum_cells": 1468,
    "positive_cells": 4516,
    "tied_cells": 2746,
    "tied_champion_pairs_checked": 50530
  },
  "universal_proof": "paper Remark rem:portfolio from Corollary cor:budget and Proposition prop:qsplit",
  "violations": 0
}


==> anc/critx_wev_check.py <==
"""W(alpha) and W^ev(alpha): triple-separation backbone families (Theorem thm:W), exact check.

W(alpha)   : backbone h-b-c-p-r; alpha leaves on h, alpha-2 on p, 2 on r; n = 2alpha+5 (alpha >= 3).
W^ev(alpha): W(alpha) plus one pendant leaf on c; n = 2alpha+6 (alpha >= 5).
Claims: Top_PC = {p}, Top_LCC = {c}, Top_NC = {h}, all unique and pairwise distinct, with
  W:    dam_NC(h) = alpha, dam_LCC(c) = alpha+3, dam_PC(p) = C(n,2) - C(alpha+3,2) - 3
  W^ev: dam_NC(h) = alpha, dam_LCC(c) = alpha+4, dam_PC(p) = C(n,2) - C(alpha+4,2) - 3
Sharpness of the thresholds: W(2) and W^ev(4) fail (reported, not asserted).
All arithmetic is integer; no floating point.
"""
import networkx as nx

C2 = lambda c: c * (c - 1) // 2

def W(alpha, ev=False):
    G = nx.Graph()
    for e in [("h", "b"), ("b", "c"), ("c", "p"), ("p", "r")]: G.add_edge(*e)
    for i in range(alpha): G.add_edge("h", f"hl{i}")
    for i in range(alpha - 2): G.add_edge("p", f"pl{i}")
    for i in range(2): G.add_edge("r", f"rl{i}")
    if ev: G.add_edge("c", "cl0")
    return G

def dams(G):
    n = G.number_of_nodes(); out = {}
    for v in G:
        H = G.copy(); H.remove_node(v)
        cs = sorted((len(c) for c in nx.connected_components(H)), reverse=True)
        out[v] = (C2(n) - sum(C2(c) for c in cs), n - cs[0], len(cs) - 1)
    return out

def tops(d, i):
    m = max(x[i] for x in d.values()); return sorted(v for v, x in d.items() if x[i] == m)

def check(alpha, ev):
    G = W(alpha, ev); n = G.number_of_nodes(); d = dams(G)
    tp, tl, tn = tops(d, 0), tops(d, 1), tops(d, 2)
    exp_pc = C2(n) - C2(alpha + (4 if ev else 3)) - 3
    exp_lcc = alpha + (4 if ev else 3)
    ok = (tp == ["p"] and tl == ["c"] and tn == ["h"] and d["p"][0] == exp_pc
          and d["c"][1] == exp_lcc and d["h"][2] == alpha)
    return ok, n, tp, tl, tn

if __name__ == "__main__":
    allok = True
    for ev, rng, name in ((False, range(3, 21), "W"), (True, range(5, 21), "W^ev")):
        for alpha in rng:
            ok, n, tp, tl, tn = check(alpha, ev); allok &= ok
            print(f"{name}({alpha:2d}) n={n:3d}: Top_PC={tp} Top_LCC={tl} Top_NC={tn}  {'OK' if ok else 'FAIL'}")
    for ev, alpha, name in ((False, 2, "W"), (True, 4, "W^ev")):
        ok, n, tp, tl, tn = check(alpha, ev)
        print(f"threshold sharpness: {name}({alpha}) n={n}: Top_PC={tp} Top_LCC={tl} Top_NC={tn} -> claims {'hold (unexpected!)' if ok else 'fail, as stated in the paper'}")
    print("ALL OK" if allok else "FAILURE")


==> anc/engine2.py <==
import os
"""Independent second engine (union-find; deliberately different code path
from the bitmask/BFS engine) re-running the headline enumerations:
  - thresholds: LCC-NC @ n<=7, PC-NC @ n=8, PC-LCC @ n=9
  - triple separation @ n=8,9,10 (counts must be 0,0,0)
  - tree censuses n=11,12,14 (3,3,34)
Writes engine2_results.json; MUST match engine-1 numbers exactly.
"""
import subprocess, json, os, time

GENG = os.environ.get('GENG', 'geng')  # set GENG env var (see README)
OUT = os.path.join(os.path.dirname(os.path.abspath(__file__)), "engine2_results.json")

def g6_edges(line, n):
    data = [ord(c) - 63 for c in line]
    bits = []
    for b in data[1:]:
        for s in range(5, -1, -1):
            bits.append((b >> s) & 1)
    edges = []
    k = 0
    for j in range(1, n):
        for i in range(j):
            if bits[k]:
                edges.append((i, j))
            k += 1
    return edges

def profile_after_removal(n, edges, v):
    """component sizes of G - v via union-find (no bitmasks, no BFS)"""
    parent = list(range(n))
    def find(x):
        while parent[x] != x:
            parent[x] = parent[parent[x]]
            x = parent[x]
        return x
    for (a, b) in edges:
        if a == v or b == v:
            continue
        ra, rb = find(a), find(b)
        if ra != rb:
            parent[ra] = rb
    sizes = {}
    for x in range(n):
        if x == v:
            continue
        r = find(x)
        sizes[r] = sizes.get(r, 0) + 1
    return sorted(sizes.values(), reverse=True)

def dams(n, edges):
    base = n * (n - 1) // 2
    pc, lcc, nc = [], [], []
    for v in range(n):
        prof = profile_after_removal(n, edges, v)
        pc.append(base - sum(c * (c - 1) // 2 for c in prof))
        lcc.append(n - prof[0])
        nc.append(max(len(prof) - 1, 0))
    return pc, lcc, nc

def tops(vec):
    mx = max(vec)
    return frozenset(i for i, x in enumerate(vec) if x == mx)

res = {}
t00 = time.time()

def scan(tag, n, extra, check):
    t0 = time.time()
    from critx_geng import geng_stream  # guarded generator access (2026-09-21)
    lines, _sha = geng_stream(GENG, n, extra, kind=('tree' if extra else 'conn'))
    cnt = 0
    for line in lines:
        edges = g6_edges(line, n)
        pc, lcc, nc = dams(n, edges)
        if check(tops(pc), tops(lcc), tops(nc)):
            cnt += 1
    res[tag] = cnt
    print(f"{tag}: {cnt}  ({time.time()-t0:.0f}s)")

for n in range(4, 8):
    scan(f"lccnc_n{n}", n, [], lambda p, l, c: l.isdisjoint(c))
scan("pcnc_n8", 8, [], lambda p, l, c: p.isdisjoint(c))
scan("pclcc_n9", 9, [], lambda p, l, c: p.isdisjoint(l))
for n in (8, 9, 10):
    scan(f"triple_n{n}", n, [],
         lambda p, l, c: p.isdisjoint(l) and p.isdisjoint(c) and l.isdisjoint(c))
for n in (11, 12, 14):
    scan(f"tree_triple_n{n}", n, [f"{n-1}:{n-1}"],
         lambda p, l, c: p.isdisjoint(l) and p.isdisjoint(c) and l.isdisjoint(c))

expected = {"lccnc_n4": 0, "lccnc_n5": 0, "lccnc_n6": 0, "lccnc_n7": 8,
            "pcnc_n8": 48, "pclcc_n9": 129,
            "triple_n8": 0, "triple_n9": 0, "triple_n10": 0,
            "tree_triple_n11": 3, "tree_triple_n12": 3, "tree_triple_n14": 34}
res["_match_engine1"] = all(res[k] == v for k, v in expected.items())
res["_runtime_s"] = round(time.time() - t00, 1)
json.dump(res, open(OUT, "w"), indent=1)
print("MATCH ENGINE 1:", res["_match_engine1"], "| total", res["_runtime_s"], "s")
import sys
sys.exit(0 if res["_match_engine1"] else 1)  # a mismatch is a failure (2026-09-21)


==> anc/engine2_results.json <==
{
 "lccnc_n4": 0,
 "lccnc_n5": 0,
 "lccnc_n6": 0,
 "lccnc_n7": 8,
 "pcnc_n8": 48,
 "pclcc_n9": 129,
 "triple_n8": 0,
 "triple_n9": 0,
 "triple_n10": 0,
 "tree_triple_n11": 3,
 "tree_triple_n12": 3,
 "tree_triple_n14": 34,
 "_match_engine1": true,
 "_runtime_s": 718.9
}

==> anc/fullcerts.py <==
"""Compute FULL SHA-256 stream hashes + missing certificates for the paper:
 - streams n=5..10 (all connected), trees n=11,12,14
 - NC-LCC pairwise separation threshold: exhaustive n<=7 (expect first at 7 via D(2))
 - budget 3/4 claim, precisely defined and certified over n<=7
Writes makale-atlas/replay/hashes.json
"""
from fractions import Fraction
import subprocess, hashlib, json, os, sys

# Modes (2026-09-21): default = VERIFY every stream against the existing hashes.json and fail on any
# mismatch, without touching the file; "--write" = regenerate hashes.json (used once, on the reference
# machine).  A freshly generated digest is not evidence of its own correctness.
WRITE = "--write" in sys.argv
MODE = "generate" if WRITE else "verify"

GENG = os.environ.get('GENG', 'geng')  # set GENG env var (see README)
OUT = os.path.join(os.path.dirname(os.path.abspath(__file__)), "hashes.json")

def g6_to_adj(line, n):
    data = [ord(c) - 63 for c in line]
    bits = []
    for b in data[1:]:
        bits.extend((b >> s) & 1 for s in range(5, -1, -1))
    adj = [0] * n
    k = 0
    for j in range(1, n):
        for i in range(j):
            if bits[k]:
                adj[i] |= 1 << j
                adj[j] |= 1 << i
            k += 1
    return adj

def comp_sizes(mask, adj):
    sizes = []
    rem = mask
    while rem:
        seed = rem & -rem
        comp = seed
        frontier = seed
        while frontier:
            nxt = 0
            f = frontier
            while f:
                b = f & -f
                nxt |= adj[b.bit_length() - 1] & mask & ~comp
                f ^= b
            comp |= nxt
            frontier = nxt
        sizes.append(bin(comp).count('1'))
        rem &= ~comp
    return sizes

def dams(adj, n):
    full = (1 << n) - 1
    base = n * (n - 1) // 2
    d_pc, d_lcc, d_nc = [], [], []
    for v in range(n):
        sz = comp_sizes(full & ~(1 << v), adj)
        d_pc.append(base - sum(c * (c - 1) // 2 for c in sz))
        d_lcc.append(n - max(sz))
        d_nc.append(max(len(sz) - 1, 0))
    return d_pc, d_lcc, d_nc

def tops(vec):
    mx = max(vec)
    return frozenset(i for i, x in enumerate(vec) if x == mx)

res = {"streams": {}, "nc_lcc_threshold": {}, "tree_witnesses": {}, "budget": {}}

# 1) full hashes for connected-graph streams n=5..10 and tree streams
jobs = [("conn", n, []) for n in range(3, 11)] + [("tree", n, [f"{n-1}:{n-1}"]) for n in (11, 12, 14)]
for kind, n, extra in jobs:
    from critx_geng import geng_stream  # guarded generator access (2026-09-21)
    lines, sha = geng_stream(GENG, n, extra, kind=kind, mode=MODE)
    cnt = len(lines)
    res["streams"][f"{kind}_n{n}"] = {"count": cnt, "sha256": sha,
                                      "cmd": f"geng -c -q {n} " + " ".join(extra)}
    print(kind, n, cnt, sha)
    # tree witnesses for n=12,14
    if kind == "tree" and n in (12, 14):
        wits = []
        for line in lines:
            a = g6_to_adj(line, n)
            dp, dl, dn = dams(a, n)
            s1, s2, s3 = tops(dp), tops(dl), tops(dn)
            if s1.isdisjoint(s2) and s1.isdisjoint(s3) and s2.isdisjoint(s3):
                wits.append(line)
        res["tree_witnesses"][f"n{n}"] = {"count": len(wits), "first": wits[:3]}
        print(f"  triple witnesses: {len(wits)}, first: {wits[:3]}")

# 2) NC-LCC pairwise separation threshold (exhaustive n<=7)
for n in range(4, 8):
    lines, _ = geng_stream(GENG, n, mode=MODE)
    cnt = 0
    first = None
    for line in lines:
        a = g6_to_adj(line, n)
        dp, dl, dn = dams(a, n)
        if tops(dl).isdisjoint(tops(dn)):
            cnt += 1
            if first is None:
                first = line
    res["nc_lcc_threshold"][f"n{n}"] = {"disjoint_count": cnt, "first": first}
    print(f"LCC-NC disjoint at n={n}: {cnt} (first={first})")

# 3) budget claim, precisely defined:
#    objective PC, b=1 champion set Top1; ratio(G) = max_{v in Top1} max_{w != v}
#    damPC({v,w}) / max_{|S|=2} damPC(S)  (optimistic at both levels).
#    Report min ratio over all connected graphs 4<=n<=7 and the n=5 example.
import itertools
def pair_dam(adj, n, S):
    full = (1 << n) - 1
    for v in S:
        full &= ~(1 << v)
    base = n * (n - 1) // 2
    sz = comp_sizes(full, adj)
    return base - sum(c * (c - 1) // 2 for c in sz)

worst = (Fraction(2), None)
excl_n5 = None
for n in range(4, 8):
    lines, _ = geng_stream(GENG, n, mode=MODE)
    for line in lines:
        a = g6_to_adj(line, n)
        dp, _, _ = dams(a, n)
        t1 = tops(dp)
        best2 = max(pair_dam(a, n, S) for S in itertools.combinations(range(n), 2))
        # is any b=1 champion inside any optimal pair?
        opt_pairs = [S for S in itertools.combinations(range(n), 2)
                     if pair_dam(a, n, S) == best2]
        inside = any(set(S) & t1 for S in opt_pairs)
        greedy = max(pair_dam(a, n, (v, w)) for v in t1 for w in range(n) if w != v)
        ratio = Fraction(greedy, best2)  # exact (2026-09-21)
        if not inside and excl_n5 is None and n == 5:
            excl_n5 = {"g6": line, "ratio": float(ratio), "ratio_exact": str(ratio)}
        if ratio < worst[0]:
            worst = (ratio, {"g6": line, "n": n, "greedy": greedy, "opt": best2})
res["budget"] = {"min_ratio_n4to7": float(worst[0]), "min_ratio_n4to7_exact": str(worst[0]), "witness": worst[1],
                 "first_n5_champion_outside_all_optimal_pairs": excl_n5}
print("budget:", res["budget"])

if WRITE:
    json.dump(res, open(OUT, "w"), indent=1)
    print("written", OUT)
else:
    ref = json.load(open(OUT))
    diffs = [k for k in ("streams", "nc_lcc_threshold", "tree_witnesses", "budget") if ref.get(k) != res[k]]
    if diffs:
        print("VERIFY FAILED: recorded", OUT, "differs in", diffs); sys.exit(1)
    print("VERIFY OK: all streams, thresholds, witnesses and budget values match", OUT)


==> anc/hashes.json <==
{
 "streams": {
  "conn_n3": {
   "count": 2,
   "sha256": "5966edf890849db6cb03626431916231a81a30c9db9a4781a4a8f2e5dc7e6129",
   "cmd": "geng -c -q 3 "
  },
  "conn_n4": {
   "count": 6,
   "sha256": "d7da485669f2dc74b81c02f18774a07430937684896833d59f138b10debb5005",
   "cmd": "geng -c -q 4 "
  },
  "conn_n5": {
   "count": 21,
   "sha256": "8169b01acd1570bf0d464cb7b4cf17ebb263035dc664de84ce41b8dd9618e301",
   "cmd": "geng -c -q 5 "
  },
  "conn_n6": {
   "count": 112,
   "sha256": "9fd4d2161400fc5f302fe1adc8c2b1230c312a15b15d0e2a343a02d75dd5cbfa",
   "cmd": "geng -c -q 6 "
  },
  "conn_n7": {
   "count": 853,
   "sha256": "eca7b9f61b5f54fe98f23f8b4e2baf77be08cd392911e0655fc8b7a72640fae1",
   "cmd": "geng -c -q 7 "
  },
  "conn_n8": {
   "count": 11117,
   "sha256": "37010dfb9ca35c86bcbfd488c3e4cadcb3e918dc8c6acebd81ea966e79c35a84",
   "cmd": "geng -c -q 8 "
  },
  "conn_n9": {
   "count": 261080,
   "sha256": "fe73f2b8aad1a653b6f3bee799efff369cc486688df5aeade62ce0b3b5889eb5",
   "cmd": "geng -c -q 9 "
  },
  "conn_n10": {
   "count": 11716571,
   "sha256": "bf530d381234127541a722997b79a58bfd4ac084362dac5b5c682fc9ecbd0ab5",
   "cmd": "geng -c -q 10 "
  },
  "tree_n11": {
   "count": 235,
   "sha256": "5b3756361afdb02cb830a7fa288c082d8d5693df12c48f93d592074f008dbcb9",
   "cmd": "geng -c -q 11 10:10"
  },
  "tree_n12": {
   "count": 551,
   "sha256": "5d55278c035d356c3f965361c2571bbd14f4eb37570b6980222a2c7d49b2a588",
   "cmd": "geng -c -q 12 11:11"
  },
  "tree_n14": {
   "count": 3159,
   "sha256": "a8a206c4ce7c43101c91ac7548e32eb486ac7523d7120c650f77c82e5cbbeb0e",
   "cmd": "geng -c -q 14 13:13"
  }
 },
 "nc_lcc_threshold": {
  "n4": {
   "disjoint_count": 0,
   "first": null
  },
  "n5": {
   "disjoint_count": 0,
   "first": null
  },
  "n6": {
   "disjoint_count": 0,
   "first": null
  },
  "n7": {
   "disjoint_count": 8,
   "first": "F?Bco"
  }
 },
 "tree_witnesses": {
  "n12": {
   "count": 3,
   "first": [
    "K????B?KDOGw",
    "K????B?K@PAw",
    "K???C@?KF?Bo"
   ]
  },
  "n14": {
   "count": 34,
   "first": [
    "M???????E?S?FAG{?",
    "M???????E?E?j?O{?",
    "M???????E?E?JAC{?"
   ]
  }
 },
 "budget": {
  "min_ratio_n4to7": 0.75,
  "min_ratio_n4to7_exact": "3/4",
  "witness": {
   "g6": "F?bv_",
   "n": 7,
   "greedy": 15,
   "opt": 20
  },
  "first_n5_champion_outside_all_optimal_pairs": {
   "g6": "DQo",
   "ratio": 0.9,
   "ratio_exact": "9/10"
  }
 }
}

==> anc/tauminus_n5_6_7_8.json <==
[
 {
  "n": 5,
  "graphs": 21,
  "cells": {
   "incl:pc->lcc": {
    "min_tau_plus": 1.0,
    "min_tau_plus_exact": "1",
    "w_plus": "D?{",
    "min_tau_minus": 1.0,
    "min_tau_minus_exact": "1",
    "w_minus": "D?{",
    "max_gap": 0.0,
    "max_gap_exact": "0",
    "w_gap": "D?{"
   },
   "incl:pc->nc": {
    "min_tau_plus": 1.0,
    "min_tau_plus_exact": "1",
    "w_plus": "D?{",
    "min_tau_minus": 1.0,
    "min_tau_minus_exact": "1",
    "w_minus": "D?{",
    "max_gap": 0.0,
    "max_gap_exact": "0",
    "w_gap": "D?{"
   },
   "incl:lcc->pc": {
    "min_tau_plus": 1.0,
    "min_tau_plus_exact": "1",
    "w_plus": "D?{",
    "min_tau_minus": 1.0,
    "min_tau_minus_exact": "1",
    "w_minus": "D?{",
    "max_gap": 0.0,
    "max_gap_exact": "0",
    "w_gap": "D?{"
   },
   "incl:lcc->nc": {
    "min_tau_plus": 1.0,
    "min_tau_plus_exact": "1",
    "w_plus": "D?{",
    "min_tau_minus": 1.0,
    "min_tau_minus_exact": "1",
    "w_minus": "D?{",
    "max_gap": 0.0,
    "max_gap_exact": "0",
    "w_gap": "D?{"
   },
   "incl:nc->pc": {
    "min_tau_plus": 1.0,
    "min_tau_plus_exact": "1",
    "w_plus": "D?{",
    "min_tau_minus": 0.875,
    "min_tau_minus_exact": "7/8",
    "w_minus": "DQo",
    "max_gap": 0.125,
    "max_gap_exact": "1/8",
    "w_gap": "DQo"
   },
   "incl:nc->lcc": {
    "min_tau_plus": 1.0,
    "min_tau_plus_exact": "1",
    "w_plus": "D?{",
    "min_tau_minus": 0.666667,
    "min_tau_minus_exact": "2/3",
    "w_minus": "DQo",
    "max_gap": 0.333333,
    "max_gap_exact": "1/3",
    "w_gap": "DQo"
   },
   "surv:pc->lcc": {
    "min_tau_plus": 1.0,
    "min_tau_plus_exact": "1",
    "w_plus": "D?{",
    "min_tau_minus": 1.0,
    "min_tau_minus_exact": "1",
    "w_minus": "D?{",
    "max_gap": 0.0,
    "max_gap_exact": "0",
    "w_gap": "D?{"
   },
   "surv:pc->nc": {
    "min_tau_plus": 1.0,
    "min_tau_plus_exact": "1",
    "w_plus": "D?{",
    "min_tau_minus": 1.0,
    "min_tau_minus_exact": "1",
    "w_minus": "D?{",
    "max_gap": 0.0,
    "max_gap_exact": "0",
    "w_gap": "D?{"
   },
   "surv:lcc->pc": {
    "min_tau_plus": 1.0,
    "min_tau_plus_exact": "1",
    "w_plus": "D?{",
    "min_tau_minus": 1.0,
    "min_tau_minus_exact": "1",
    "w_minus": "D?{",
    "max_gap": 0.0,
    "max_gap_exact": "0",
    "w_gap": "D?{"
   },
   "surv:lcc->nc": {
    "min_tau_plus": 1.0,
    "min_tau_plus_exact": "1",
    "w_plus": "D?{",
    "min_tau_minus": 1.0,
    "min_tau_minus_exact": "1",
    "w_minus": "D?{",
    "max_gap": 0.0,
    "max_gap_exact": "0",
    "w_gap": "D?{"
   },
   "surv:nc->pc": {
    "min_tau_plus": 1.0,
    "min_tau_plus_exact": "1",
    "w_plus": "D?{",
    "min_tau_minus": 0.75,
    "min_tau_minus_exact": "3/4",
    "w_minus": "DQo",
    "max_gap": 0.25,
    "max_gap_exact": "1/4",
    "w_gap": "DQo"
   },
   "surv:nc->lcc": {
    "min_tau_plus": 1.0,
    "min_tau_plus_exact": "1",
    "w_plus": "D?{",
    "min_tau_minus": 0.5,
    "min_tau_minus_exact": "1/2",
    "w_minus": "DQo",
    "max_gap": 0.5,
    "max_gap_exact": "1/2",
    "w_gap": "DQo"
   }
  }
 },
 {
  "n": 6,
  "graphs": 112,
  "cells": {
   "incl:pc->lcc": {
    "min_tau_plus": 1.0,
    "min_tau_plus_exact": "1",
    "w_plus": "E?Bw",
    "min_tau_minus": 1.0,
    "min_tau_minus_exact": "1",
    "w_minus": "E?Bw",
    "max_gap": 0.0,
    "max_gap_exact": "0",
    "w_gap": "E?Bw"
   },
   "incl:pc->nc": {
    "min_tau_plus": 1.0,
    "min_tau_plus_exact": "1",
    "w_plus": "E?Bw",
    "min_tau_minus": 1.0,
    "min_tau_minus_exact": "1",
    "w_minus": "E?Bw",
    "max_gap": 0.0,
    "max_gap_exact": "0",
    "w_gap": "E?Bw"
   },
   "incl:lcc->pc": {
    "min_tau_plus": 1.0,
    "min_tau_plus_exact": "1",
    "w_plus": "E?Bw",
    "min_tau_minus": 0.916667,
    "min_tau_minus_exact": "11/12",
    "w_minus": "E?qo",
    "max_gap": 0.083333,
    "max_gap_exact": "1/12",
    "w_gap": "E?qo"
   },
   "incl:lcc->nc": {
    "min_tau_plus": 1.0,
    "min_tau_plus_exact": "1",
    "w_plus": "E?Bw",
    "min_tau_minus": 0.5,
    "min_tau_minus_exact": "1/2",
    "w_minus": "E?qo",
    "max_gap": 0.5,
    "max_gap_exact": "1/2",
    "w_gap": "E?qo"
   },
   "incl:nc->pc": {
    "min_tau_plus": 1.0,
    "min_tau_plus_exact": "1",
    "w_plus": "E?Bw",
    "min_tau_minus": 0.818182,
    "min_tau_minus_exact": "9/11",
    "w_minus": "ECZ?",
    "max_gap": 0.181818,
    "max_gap_exact": "2/11",
    "w_gap": "ECZ?"
   },
   "incl:nc->lcc": {
    "min_tau_plus": 1.0,
    "min_tau_plus_exact": "1",
    "w_plus": "E?Bw",
    "min_tau_minus": 0.666667,
    "min_tau_minus_exact": "2/3",
    "w_minus": "ECZ?",
    "max_gap": 0.333333,
    "max_gap_exact": "1/3",
    "w_gap": "ECZ?"
   },
   "surv:pc->lcc": {
    "min_tau_plus": 1.0,
    "min_tau_plus_exact": "1",
    "w_plus": "E?Bw",
    "min_tau_minus": 1.0,
    "min_tau_minus_exact": "1",
    "w_minus": "E?Bw",
    "max_gap": 0.0,
    "max_gap_exact": "0",
    "w_gap": "E?Bw"
   },
   "surv:pc->nc": {
    "min_tau_plus": 1.0,
    "min_tau_plus_exact": "1",
    "w_plus": "E?Bw",
    "min_tau_minus": 1.0,
    "min_tau_minus_exact": "1",
    "w_minus": "E?Bw",
    "max_gap": 0.0,
    "max_gap_exact": "0",
    "w_gap": "E?Bw"
   },
   "surv:lcc->pc": {
    "min_tau_plus": 1.0,
    "min_tau_plus_exact": "1",
    "w_plus": "E?Bw",
    "min_tau_minus": 0.857143,
    "min_tau_minus_exact": "6/7",
    "w_minus": "E?qo",
    "max_gap": 0.142857,
    "max_gap_exact": "1/7",
    "w_gap": "E?qo"
   },
   "surv:lcc->nc": {
    "min_tau_plus": 1.0,
    "min_tau_plus_exact": "1",
    "w_plus": "E?Bw",
    "min_tau_minus": 0.5,
    "min_tau_minus_exact": "1/2",
    "w_minus": "E?qo",
    "max_gap": 0.5,
    "max_gap_exact": "1/2",
    "w_gap": "E?qo"
   },
   "surv:nc->pc": {
    "min_tau_plus": 1.0,
    "min_tau_plus_exact": "1",
    "w_plus": "E?Bw",
    "min_tau_minus": 0.666667,
    "min_tau_minus_exact": "2/3",
    "w_minus": "ECZ?",
    "max_gap": 0.333333,
    "max_gap_exact": "1/3",
    "w_gap": "ECZ?"
   },
   "surv:nc->lcc": {
    "min_tau_plus": 1.0,
    "min_tau_plus_exact": "1",
    "w_plus": "E?Bw",
    "min_tau_minus": 0.5,
    "min_tau_minus_exact": "1/2",
    "w_minus": "ECZ?",
    "max_gap": 0.5,
    "max_gap_exact": "1/2",
    "w_gap": "ECZ?"
   }
  }
 },
 {
  "n": 7,
  "graphs": 853,
  "cells": {
   "incl:pc->lcc": {
    "min_tau_plus": 1.0,
    "min_tau_plus_exact": "1",
    "w_plus": "F??Fw",
    "min_tau_minus": 0.75,
    "min_tau_minus_exact": "3/4",
    "w_minus": "F?Bco",
    "max_gap": 0.25,
    "max_gap_exact": "1/4",
    "w_gap": "F?Bco"
   },
   "incl:pc->nc": {
    "min_tau_plus": 1.0,
    "min_tau_plus_exact": "1",
    "w_plus": "F??Fw",
    "min_tau_minus": 0.5,
    "min_tau_minus_exact": "1/2",
    "w_minus": "F?Bco",
    "max_gap": 0.5,
    "max_gap_exact": "1/2",
    "w_gap": "F?Bco"
   },
   "incl:lcc->pc": {
    "min_tau_plus": 1.0,
    "min_tau_plus_exact": "1",
    "w_plus": "F??Fw",
    "min_tau_minus": 0.933333,
    "min_tau_minus_exact": "14/15",
    "w_minus": "F?bDo",
    "max_gap": 0.066667,
    "max_gap_exact": "1/15",
    "w_gap": "F?bDo"
   },
   "incl:lcc->nc": {
    "min_tau_plus": 0.5,
    "min_tau_plus_exact": "1/2",
    "w_plus": "F?Bco",
    "min_tau_minus": 0.5,
    "min_tau_minus_exact": "1/2",
    "w_minus": "F?Bco",
    "max_gap": 0.5,
    "max_gap_exact": "1/2",
    "w_gap": "F?bDo"
   },
   "incl:nc->pc": {
    "min_tau_plus": 1.0,
    "min_tau_plus_exact": "1",
    "w_plus": "F??Fw",
    "min_tau_minus": 0.733333,
    "min_tau_minus_exact": "11/15",
    "w_minus": "F?ov?",
    "max_gap": 0.266667,
    "max_gap_exact": "4/15",
    "w_gap": "F?ov?"
   },
   "incl:nc->lcc": {
    "min_tau_plus": 0.75,
    "min_tau_plus_exact": "3/4",
    "w_plus": "F?Bco",
    "min_tau_minus": 0.5,
    "min_tau_minus_exact": "1/2",
    "w_minus": "F?ov?",
    "max_gap": 0.5,
    "max_gap_exact": "1/2",
    "w_gap": "F?ov?"
   },
   "surv:pc->lcc": {
    "min_tau_plus": 1.0,
    "min_tau_plus_exact": "1",
    "w_plus": "F??Fw",
    "min_tau_minus": 0.666667,
    "min_tau_minus_exact": "2/3",
    "w_minus": "F?Bco",
    "max_gap": 0.333333,
    "max_gap_exact": "1/3",
    "w_gap": "F?Bco"
   },
   "surv:pc->nc": {
    "min_tau_plus": 1.0,
    "min_tau_plus_exact": "1",
    "w_plus": "F??Fw",
    "min_tau_minus": 0.5,
    "min_tau_minus_exact": "1/2",
    "w_minus": "F?Bco",
    "max_gap": 0.5,
    "max_gap_exact": "1/2",
    "w_gap": "F?Bco"
   },
   "surv:lcc->pc": {
    "min_tau_plus": 1.0,
    "min_tau_plus_exact": "1",
    "w_plus": "F??Fw",
    "min_tau_minus": 0.888889,
    "min_tau_minus_exact": "8/9",
    "w_minus": "F?bDo",
    "max_gap": 0.111111,
    "max_gap_exact": "1/9",
    "w_gap": "F?bDo"
   },
   "surv:lcc->nc": {
    "min_tau_plus": 0.5,
    "min_tau_plus_exact": "1/2",
    "w_plus": "F?Bco",
    "min_tau_minus": 0.5,
    "min_tau_minus_exact": "1/2",
    "w_minus": "F?Bco",
    "max_gap": 0.5,
    "max_gap_exact": "1/2",
    "w_gap": "F?bDo"
   },
   "surv:nc->pc": {
    "min_tau_plus": 1.0,
    "min_tau_plus_exact": "1",
    "w_plus": "F??Fw",
    "min_tau_minus": 0.555556,
    "min_tau_minus_exact": "5/9",
    "w_minus": "F?ov?",
    "max_gap": 0.444444,
    "max_gap_exact": "4/9",
    "w_gap": "F?ov?"
   },
   "surv:nc->lcc": {
    "min_tau_plus": 0.666667,
    "min_tau_plus_exact": "2/3",
    "w_plus": "F?Bco",
    "min_tau_minus": 0.333333,
    "min_tau_minus_exact": "1/3",
    "w_minus": "F?ov?",
    "max_gap": 0.666667,
    "max_gap_exact": "2/3",
    "w_gap": "F?ov?"
   }
  }
 },
 {
  "n": 8,
  "graphs": 11117,
  "cells": {
   "incl:pc->lcc": {
    "min_tau_plus": 1.0,
    "min_tau_plus_exact": "1",
    "w_plus": "G???F{",
    "min_tau_minus": 1.0,
    "min_tau_minus_exact": "1",
    "w_minus": "G???F{",
    "max_gap": 0.0,
    "max_gap_exact": "0",
    "w_gap": "G???F{"
   },
   "incl:pc->nc": {
    "min_tau_plus": 0.5,
    "min_tau_plus_exact": "1/2",
    "w_plus": "G?AF?w",
    "min_tau_minus": 0.5,
    "min_tau_minus_exact": "1/2",
    "w_minus": "G?AF?w",
    "max_gap": 0.0,
    "max_gap_exact": "0",
    "w_gap": "G???F{"
   },
   "incl:lcc->pc": {
    "min_tau_plus": 1.0,
    "min_tau_plus_exact": "1",
    "w_plus": "G???F{",
    "min_tau_minus": 0.863636,
    "min_tau_minus_exact": "19/22",
    "w_minus": "G??FCw",
    "max_gap": 0.136364,
    "max_gap_exact": "3/22",
    "w_gap": "G??FCw"
   },
   "incl:lcc->nc": {
    "min_tau_plus": 0.5,
    "min_tau_plus_exact": "1/2",
    "w_plus": "G?AF?w",
    "min_tau_minus": 0.333333,
    "min_tau_minus_exact": "1/3",
    "w_minus": "G??FCw",
    "max_gap": 0.666667,
    "max_gap_exact": "2/3",
    "w_gap": "G??FCw"
   },
   "incl:nc->pc": {
    "min_tau_plus": 0.947368,
    "min_tau_plus_exact": "18/19",
    "w_plus": "G?AF?w",
    "min_tau_minus": 0.684211,
    "min_tau_minus_exact": "13/19",
    "w_minus": "G?B@t_",
    "max_gap": 0.315789,
    "max_gap_exact": "6/19",
    "w_gap": "G?B@t_"
   },
   "incl:nc->lcc": {
    "min_tau_plus": 0.75,
    "min_tau_plus_exact": "3/4",
    "w_plus": "G?AF?w",
    "min_tau_minus": 0.5,
    "min_tau_minus_exact": "1/2",
    "w_minus": "G?B@t_",
    "max_gap": 0.5,
    "max_gap_exact": "1/2",
    "w_gap": "G?B@t_"
   },
   "surv:pc->lcc": {
    "min_tau_plus": 1.0,
    "min_tau_plus_exact": "1",
    "w_plus": "G???F{",
    "min_tau_minus": 1.0,
    "min_tau_minus_exact": "1",
    "w_minus": "G???F{",
    "max_gap": 0.0,
    "max_gap_exact": "0",
    "w_gap": "G???F{"
   },
   "surv:pc->nc": {
    "min_tau_plus": 0.5,
    "min_tau_plus_exact": "1/2",
    "w_plus": "G?AF?w",
    "min_tau_minus": 0.5,
    "min_tau_minus_exact": "1/2",
    "w_minus": "G?AF?w",
    "max_gap": 0.0,
    "max_gap_exact": "0",
    "w_gap": "G???F{"
   },
   "surv:lcc->pc": {
    "min_tau_plus": 1.0,
    "min_tau_plus_exact": "1",
    "w_plus": "G???F{",
    "min_tau_minus": 0.8,
    "min_tau_minus_exact": "4/5",
    "w_minus": "G??FCw",
    "max_gap": 0.2,
    "max_gap_exact": "1/5",
    "w_gap": "G??FCw"
   },
   "surv:lcc->nc": {
    "min_tau_plus": 0.5,
    "min_tau_plus_exact": "1/2",
    "w_plus": "G?AF?w",
    "min_tau_minus": 0.333333,
    "min_tau_minus_exact": "1/3",
    "w_minus": "G??FCw",
    "max_gap": 0.666667,
    "max_gap_exact": "2/3",
    "w_gap": "G??FCw"
   },
   "surv:nc->pc": {
    "min_tau_plus": 0.916667,
    "min_tau_plus_exact": "11/12",
    "w_plus": "G?AF?w",
    "min_tau_minus": 0.5,
    "min_tau_minus_exact": "1/2",
    "w_minus": "G?B@t_",
    "max_gap": 0.5,
    "max_gap_exact": "1/2",
    "w_gap": "G?B@t_"
   },
   "surv:nc->lcc": {
    "min_tau_plus": 0.666667,
    "min_tau_plus_exact": "2/3",
    "w_plus": "G?AF?w",
    "min_tau_minus": 0.333333,
    "min_tau_minus_exact": "1/3",
    "w_minus": "G?B@t_",
    "max_gap": 0.666667,
    "max_gap_exact": "2/3",
    "w_gap": "G?B@t_"
   }
  }
 }
]

==> anc/tauminus_n9.json <==
[
 {
  "n": 9,
  "graphs": 261080,
  "cells": {
   "incl:pc->lcc": {
    "min_tau_plus": 0.8,
    "min_tau_plus_exact": "4/5",
    "w_plus": "H???FaM",
    "min_tau_minus": 0.8,
    "min_tau_minus_exact": "4/5",
    "w_minus": "H???FaM",
    "max_gap": 0.0,
    "max_gap_exact": "0",
    "w_gap": "H????B~"
   },
   "incl:pc->nc": {
    "min_tau_plus": 0.5,
    "min_tau_plus_exact": "1/2",
    "w_plus": "H??ED`K",
    "min_tau_minus": 0.5,
    "min_tau_minus_exact": "1/2",
    "w_minus": "H??ED`K",
    "max_gap": 0.0,
    "max_gap_exact": "0",
    "w_gap": "H????B~"
   },
   "incl:lcc->pc": {
    "min_tau_plus": 0.923077,
    "min_tau_plus_exact": "12/13",
    "w_plus": "H???FaM",
    "min_tau_minus": 0.884615,
    "min_tau_minus_exact": "23/26",
    "w_minus": "H??CFA]",
    "max_gap": 0.115385,
    "max_gap_exact": "3/26",
    "w_gap": "H??CFA]"
   },
   "incl:lcc->nc": {
    "min_tau_plus": 0.333333,
    "min_tau_plus_exact": "1/3",
    "w_plus": "H???FaM",
    "min_tau_minus": 0.333333,
    "min_tau_minus_exact": "1/3",
    "w_minus": "H???FaM",
    "max_gap": 0.666667,
    "max_gap_exact": "2/3",
    "w_gap": "H??CFA]"
   },
   "incl:nc->pc": {
    "min_tau_plus": 0.875,
    "min_tau_plus_exact": "7/8",
    "w_plus": "H??ED`K",
    "min_tau_minus": 0.625,
    "min_tau_minus_exact": "5/8",
    "w_minus": "H??F?zW",
    "max_gap": 0.375,
    "max_gap_exact": "3/8",
    "w_gap": "H??F?zW"
   },
   "incl:nc->lcc": {
    "min_tau_plus": 0.6,
    "min_tau_plus_exact": "3/5",
    "w_plus": "H??ED`K",
    "min_tau_minus": 0.4,
    "min_tau_minus_exact": "2/5",
    "w_minus": "H??F?zW",
    "max_gap": 0.6,
    "max_gap_exact": "3/5",
    "w_gap": "H??F?zW"
   },
   "surv:pc->lcc": {
    "min_tau_plus": 0.75,
    "min_tau_plus_exact": "3/4",
    "w_plus": "H???FaM",
    "min_tau_minus": 0.75,
    "min_tau_minus_exact": "3/4",
    "w_minus": "H???FaM",
    "max_gap": 0.0,
    "max_gap_exact": "0",
    "w_gap": "H????B~"
   },
   "surv:pc->nc": {
    "min_tau_plus": 0.5,
    "min_tau_plus_exact": "1/2",
    "w_plus": "H??ED`K",
    "min_tau_minus": 0.5,
    "min_tau_minus_exact": "1/2",
    "w_minus": "H??ED`K",
    "max_gap": 0.0,
    "max_gap_exact": "0",
    "w_gap": "H????B~"
   },
   "surv:lcc->pc": {
    "min_tau_plus": 0.888889,
    "min_tau_plus_exact": "8/9",
    "w_plus": "H???FaM",
    "min_tau_minus": 0.833333,
    "min_tau_minus_exact": "5/6",
    "w_minus": "H??CFA]",
    "max_gap": 0.166667,
    "max_gap_exact": "1/6",
    "w_gap": "H??CFA]"
   },
   "surv:lcc->nc": {
    "min_tau_plus": 0.333333,
    "min_tau_plus_exact": "1/3",
    "w_plus": "H???FaM",
    "min_tau_minus": 0.333333,
    "min_tau_minus_exact": "1/3",
    "w_minus": "H???FaM",
    "max_gap": 0.666667,
    "max_gap_exact": "2/3",
    "w_gap": "H??CFA]"
   },
   "surv:nc->pc": {
    "min_tau_plus": 0.8125,
    "min_tau_plus_exact": "13/16",
    "w_plus": "H??ED`K",
    "min_tau_minus": 0.4375,
    "min_tau_minus_exact": "7/16",
    "w_minus": "H??F?zW",
    "max_gap": 0.5625,
    "max_gap_exact": "9/16",
    "w_gap": "H??F?zW"
   },
   "surv:nc->lcc": {
    "min_tau_plus": 0.5,
    "min_tau_plus_exact": "1/2",
    "w_plus": "H??ED`K",
    "min_tau_minus": 0.25,
    "min_tau_minus_exact": "1/4",
    "w_minus": "H??F?zW",
    "max_gap": 0.75,
    "max_gap_exact": "3/4",
    "w_gap": "H??F?zW"
   }
  }
 }
]

==> anc/triple_scan.py <==
import os
import subprocess, hashlib, time, os
from critx_geng import geng_stream  # guarded generator access (2026-09-21)

GENG = os.environ.get('GENG', 'geng')  # set GENG env var (see README)

def g6_to_adj(line, n):
    data = [ord(c) - 63 for c in line]
    bits = []
    for b in data[1:]:
        bits.extend((b >> s) & 1 for s in range(5, -1, -1))
    adj = [0] * n
    k = 0
    for j in range(1, n):
        for i in range(j):
            if bits[k]:
                adj[i] |= 1 << j
                adj[j] |= 1 << i
            k += 1
    return adj

def comp_sizes(mask, adj):
    sizes = []
    rem = mask
    while rem:
        seed = rem & -rem
        comp = seed
        frontier = seed
        while frontier:
            nxt = 0
            f = frontier
            while f:
                b = f & -f
                nxt |= adj[b.bit_length() - 1] & mask & ~comp
                f ^= b
            comp |= nxt
            frontier = nxt
        sizes.append(bin(comp).count('1'))
        rem &= ~comp
    return sizes

def tops(vec):
    mx = max(vec)
    return frozenset(i for i, x in enumerate(vec) if x == mx)

for n in (8, 9):
    t0 = time.time()
    lines, sha = geng_stream(GENG, n)  # raises on non-zero exit, wrong universe size or digest
    full = (1 << n) - 1
    base = n * (n - 1) // 2
    cnt = 0
    first = []
    for line in lines:
        adj = g6_to_adj(line, n)
        d_pc, d_lcc, d_nc = [], [], []
        for v in range(n):
            sz = comp_sizes(full & ~(1 << v), adj)
            d_pc.append(base - sum(c * (c - 1) // 2 for c in sz))
            d_lcc.append(n - max(sz))
            d_nc.append(max(len(sz) - 1, 0))
        t1, t2, t3 = tops(d_pc), tops(d_lcc), tops(d_nc)
        if t1.isdisjoint(t2) and t1.isdisjoint(t3) and t2.isdisjoint(t3):
            cnt += 1
            if len(first) < 5:
                first.append((line, sorted(t1), sorted(t2), sorted(t3)))
    print(f'n={n} ({len(lines)} graphs, sha={sha[:12]}, {time.time()-t0:.1f}s): '
          f'TRIPLE-disjoint champions: {cnt}')
    for f in first:
        print('   g6=%s  top_pc=%s top_lcc=%s top_nc=%s' % f)


==> anc/triple_scan10.py <==
import os
import subprocess, hashlib, time, os
from critx_geng import geng_stream  # guarded generator access (2026-09-21)

GENG = os.environ.get('GENG', 'geng')  # set GENG env var (see README)

def g6_to_adj(line, n):
    data = [ord(c) - 63 for c in line]
    bits = []
    for b in data[1:]:
        bits.extend((b >> s) & 1 for s in range(5, -1, -1))
    adj = [0] * n
    k = 0
    for j in range(1, n):
        for i in range(j):
            if bits[k]:
                adj[i] |= 1 << j
                adj[j] |= 1 << i
            k += 1
    return adj

def comp_sizes(mask, adj):
    sizes = []
    rem = mask
    while rem:
        seed = rem & -rem
        comp = seed
        frontier = seed
        while frontier:
            nxt = 0
            f = frontier
            while f:
                b = f & -f
                nxt |= adj[b.bit_length() - 1] & mask & ~comp
                f ^= b
            comp |= nxt
            frontier = nxt
        sizes.append(bin(comp).count('1'))
        rem &= ~comp
    return sizes

def tops(vec):
    mx = max(vec)
    return frozenset(i for i, x in enumerate(vec) if x == mx)

for n in (10,):
    t0 = time.time()
    lines, sha = geng_stream(GENG, n)  # raises on non-zero exit, wrong universe size or digest
    full = (1 << n) - 1
    base = n * (n - 1) // 2
    cnt = 0
    first = []
    for line in lines:
        adj = g6_to_adj(line, n)
        d_pc, d_lcc, d_nc = [], [], []
        for v in range(n):
            sz = comp_sizes(full & ~(1 << v), adj)
            d_pc.append(base - sum(c * (c - 1) // 2 for c in sz))
            d_lcc.append(n - max(sz))
            d_nc.append(max(len(sz) - 1, 0))
        t1, t2, t3 = tops(d_pc), tops(d_lcc), tops(d_nc)
        if t1.isdisjoint(t2) and t1.isdisjoint(t3) and t2.isdisjoint(t3):
            cnt += 1
            if len(first) < 5:
                first.append((line, sorted(t1), sorted(t2), sorted(t3)))
    print(f'n={n} ({len(lines)} graphs, sha={sha[:12]}, {time.time()-t0:.1f}s): '
          f'TRIPLE-disjoint champions: {cnt}')
    for f in first:
        print('   g6=%s  top_pc=%s top_lcc=%s top_nc=%s' % f)


==> anc/verify15.py <==
import os
import subprocess, hashlib, os

GENG = os.environ.get('GENG', 'geng')  # set GENG env var (see README)

def g6_to_adj(line, n):
    data = [ord(c) - 63 for c in line]
    assert data[0] == n, (line, data[0])
    bits = []
    for b in data[1:]:
        bits.extend((b >> s) & 1 for s in range(5, -1, -1))
    adj = [0] * n
    k = 0
    for j in range(1, n):
        for i in range(j):
            if bits[k]:
                adj[i] |= 1 << j
                adj[j] |= 1 << i
            k += 1
    return adj

def comp_sizes(mask, adj):
    sizes = []
    rem = mask
    while rem:
        seed = rem & -rem
        comp = seed
        frontier = seed
        while frontier:
            nxt = 0
            f = frontier
            while f:
                b = f & -f
                nxt |= adj[b.bit_length() - 1] & mask & ~comp
                f ^= b
            comp |= nxt
            frontier = nxt
        sizes.append(bin(comp).count('1'))
        rem &= ~comp
    return sizes

def dams(adj, n):
    full = (1 << n) - 1
    base = n * (n - 1) // 2
    d_pc, d_lcc, d_nc = [], [], []
    for v in range(n):
        sz = comp_sizes(full & ~(1 << v), adj)
        d_pc.append(base - sum(c * (c - 1) // 2 for c in sz))
        d_lcc.append(n - max(sz))
        d_nc.append(max(len(sz) - 1, 0))
    return d_pc, d_lcc, d_nc

def tops(vec):
    mx = max(vec)
    return sorted(i for i, x in enumerate(vec) if x == mx)

# --- 1) verify the reported edge list directly (independent of its g6 string) ---
n = 11
edges = [(0,3),(0,5),(1,6),(2,6),(6,7),(4,8),(6,8),(0,10),(4,10),(9,10)]
adj = [0]*n
for u, v in edges:
    adj[u] |= 1 << v
    adj[v] |= 1 << u
d_pc, d_lcc, d_nc = dams(adj, n)
print('edge-list verification:')
print('  dam_pc :', d_pc, ' top:', tops(d_pc))
print('  dam_lcc:', d_lcc, ' top:', tops(d_lcc))
print('  dam_nc :', d_nc, ' top:', tops(d_nc))
t1, t2, t3 = set(tops(d_pc)), set(tops(d_lcc)), set(tops(d_nc))
print('  pairwise disjoint:', t1.isdisjoint(t2) and t1.isdisjoint(t3) and t2.isdisjoint(t3))

# --- 2) check that the reported g6 string decodes to an isomorphic graph (quick check: same n, m, degree seq) ---
try:
    adj2 = g6_to_adj('JCAB?CI?CO_', 11)
    deg2 = sorted(bin(a).count('1') for a in adj2)
    deg1 = sorted(bin(a).count('1') for a in adj)
    m2 = sum(deg2)//2
    d2 = dams(adj2, 11)
    trip2 = (set(tops(d2[0])).isdisjoint(tops(d2[1])) and set(tops(d2[0])).isdisjoint(tops(d2[2]))
             and set(tops(d2[1])).isdisjoint(tops(d2[2])))
    print(f'g6 string check: m={m2} degseq_match={deg1==deg2} triple_disjoint={trip2}')
except Exception as e:
    print('g6 decode failed:', e)

# --- 3) exhaustive scan over all trees on 11 vertices (geng -c n 10:10) ---
from critx_geng import geng_stream  # guarded generator access (2026-09-21)
lines, sha = geng_stream(GENG, 11, ['10:10'], kind='tree')  # raises on failure / wrong universe / digest
print(f'trees on 11 vertices: {len(lines)} (expect 235), sha={sha[:12]}')
wits = []
for line in lines:
    a = g6_to_adj(line, 11)
    dp, dl, dn = dams(a, 11)
    s1, s2, s3 = set(tops(dp)), set(tops(dl)), set(tops(dn))
    if s1.isdisjoint(s2) and s1.isdisjoint(s3) and s2.isdisjoint(s3):
        wits.append((line, tops(dp), tops(dl), tops(dn)))
print(f'triple-disjoint TREES at n=11: {len(wits)}')
for w in wits[:6]:
    print('  ', w)


==> anc/walpha.py <==
import os
"""W(alpha) family: infinite triple-separation witnesses (b=1), all odd n>=11.

Backbone h-b-c-p-r; alpha leaves on h; (alpha-2) leaves on p; 2 leaves on r.
n = 2*alpha+5. Claims (hand-derived, to verify):
  Top_NC = {h} (nc = alpha), Top_LCC = {c} (dam = alpha+3),
  Top_PC = {p} (profile (alpha+3, 3, 1^{alpha-2}), Q = C(alpha+3,2)+3),
  all unique, pairwise disjoint, for every alpha >= 3. alpha=3 == the n=11 witness.
"""
import sys
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))  # critx_families.py lives in this directory
import networkx as nx
from critx_families import DAMS

def W(alpha):
    G = nx.Graph()
    G.add_edge('h', 'b'); G.add_edge('b', 'c'); G.add_edge('c', 'p'); G.add_edge('p', 'r')
    for i in range(alpha):
        G.add_edge('h', f'hl{i}')
    for i in range(alpha - 2):
        G.add_edge('p', f'pl{i}')
    for i in range(2):
        G.add_edge('r', f'rl{i}')
    return G

def tops(d):
    mx = max(d.values())
    return sorted(v for v, x in d.items() if x == mx)

print(f"{'alpha':>5} {'n':>4} | top_pc  top_lcc  top_nc | unique&disjoint | dam_pc(p) expect")
for alpha in range(3, 16):
    G = W(alpha)
    n = G.number_of_nodes()
    assert n == 2 * alpha + 5
    d = {u: {v: DAMS[u](G, v) for v in G.nodes()} for u in ('pc', 'lcc', 'nc')}
    t = {u: tops(d[u]) for u in ('pc', 'lcc', 'nc')}
    uniq = all(len(t[u]) == 1 for u in t)
    dis = (set(t['pc']).isdisjoint(t['lcc']) and set(t['pc']).isdisjoint(t['nc'])
           and set(t['lcc']).isdisjoint(t['nc']))
    ok_ids = (t['pc'] == ['p'] and t['lcc'] == ['c'] and t['nc'] == ['h'])
    # expected dam_pc(p) = C(n,2) - C(alpha+3,2) - 3
    exp_pc = n * (n - 1) // 2 - (alpha + 3) * (alpha + 2) // 2 - 3
    exp_lcc = alpha + 3
    exp_nc = alpha
    ok_vals = (d['pc']['p'] == exp_pc and d['lcc']['c'] == exp_lcc and d['nc']['h'] == exp_nc)
    print(f"{alpha:>5} {n:>4} | {t['pc']}  {t['lcc']}  {t['nc']} | "
          f"{'OK' if (uniq and dis and ok_ids) else 'FAIL'} | "
          f"{d['pc']['p']} = {exp_pc} {'OK' if ok_vals else 'VAL-FAIL'}")

